The Chow Form of the Essential Variety in Computer Vision

The Chow form of the essential variety in computer vision is calculated. Our derivation uses secant varieties, Ulrich sheaves and representation theory. Numerical experiments show that our formula can detect noisy point correspondences between two images.

==> anc/essentialChowFirst.m2 <==
R = QQ[q_{11,12,13},q_{11,12,21},q_{11,12,22},q_{11,12,23},q_{11,12,31},q_{11,12,32},q_{11,12,33},q_{11,13,21},q_{11,13,22},q_{11,13,23},q_{11,13,31},q_{11,13,32},q_{11,13,33},q_{11,21,22},q_{11,21,23},q_{11,21,31},q_{11,21,32},q_{11,21,33},q_{11,22,23},q_{11,22,31},q_{11,22,32},q_{11,22,33},q_{11,23,31},q_{11,23,32},q_{11,23,33},q_{11,31,32},q_{11,31,33},q_{11,32,33},q_{12,13,21},q_{12,13,22},q_{12,13,23},q_{12,13,31},q_{12,13,32},q_{12,13,33},q_{12,21,22},q_{12,21,23},q_{12,21,31},q_{12,21,32},q_{12,21,33},q_{12,22,23},q_{12,22,31},q_{12,22,32},q_{12,22,33},q_{12,23,31},q_{12,23,32},q_{12,23,33},q_{12,31,32},q_{12,31,33},q_{12,32,33},q_{13,21,22},q_{13,21,23},q_{13,21,31},q_{13,21,32},q_{13,21,33},q_{13,22,23},q_{13,22,31},q_{13,22,32},q_{13,22,33},q_{13,23,31},q_{13,23,32},q_{13,23,33},q_{13,31,32},q_{13,31,33},q_{13,32,33},q_{21,22,23},q_{21,22,31},q_{21,22,32},q_{21,22,33},q_{21,23,31},q_{21,23,32},q_{21,23,33},q_{21,31,32},q_{21,31,33},q_{21,32,33},q_{22,23,31},q_{22,23,32},q_{22,23,33},q_{22,31,32},q_{22,31,33},q_{22,32,33},q_{23,31,32},q_{23,31,33},q_{23,32,33},q_{31,32,33}]



M = matrix{
    
    {0,-4*q_{11,13,22}+4*q_{11,22,31}+4*q_{13,22,33}-4*q_{22,31,33},4*q_{11,12,22}-4*q_{11,13,23}-4*q_{11,13,32}+4*q_{11,21,22}+4*q_{11,23,31}-4*q_{11,31,32}-4*q_{12,22,33}-4*q_{13,22,23}-4*q_{13,22,32}+4*q_{13,23,33}+4*q_{13,32,33}-4*q_{21,22,33}-4*q_{22,23,31}+4*q_{22,31,32}-4*q_{23,31,33}+4*q_{31,32,33},0,0,0,-4*q_{11,12,13}-4*q_{11,12,31}+4*q_{11,13,21}-4*q_{11,21,31}+4*q_{11,22,23}+4*q_{11,22,32}-4*q_{12,13,22}+4*q_{12,13,33}+4*q_{12,22,31}+4*q_{12,31,33}+4*q_{13,21,22}-4*q_{13,21,33}+4*q_{21,22,31}+4*q_{21,31,33}-4*q_{22,23,33}-4*q_{22,32,33},0,4*q_{11,12,23}+4*q_{11,12,32}-4*q_{11,13,33}+4*q_{11,21,23}+4*q_{11,21,32}-4*q_{11,31,33}+4*q_{12,22,23}+4*q_{12,22,32}-4*q_{12,23,33}-4*q_{12,32,33}-4*q_{13,22,33}+4*q_{21,22,23}+4*q_{21,22,32}-4*q_{21,23,33}-4*q_{21,32,33}+4*q_{22,31,33},4*q_{11,12,33}+4*q_{11,21,33}+4*q_{12,22,33}+4*q_{21,22,33},0,4*q_{11,22,33}-4*q_{12,13,23}-4*q_{12,13,32}+4*q_{12,23,31}-4*q_{12,31,32}+4*q_{13,21,23}+4*q_{13,21,32}+4*q_{21,23,31}-4*q_{21,31,32},0,-q_{11,12,23}-q_{11,12,32}+q_{11,13,22}-q_{11,13,33}-q_{11,21,23}-q_{11,21,32}-q_{11,22,31}-q_{11,31,33}+q_{12,22,23}+q_{12,22,32}+q_{12,23,33}+q_{12,32,33}+q_{21,22,23}+q_{21,22,32}+q_{21,23,33}+q_{21,32,33},0,-4*q_{11,12,13}-4*q_{11,12,31}+4*q_{11,13,21}-4*q_{11,21,31}+4*q_{11,23,33}+4*q_{11,32,33}+4*q_{12,13,22}-4*q_{12,13,33}-4*q_{12,22,31}-4*q_{12,31,33}-4*q_{13,21,22}+4*q_{13,21,33}-4*q_{21,22,31}-4*q_{21,31,33}-4*q_{22,23,33}-4*q_{22,32,33},0,q_{11,12,22}-q_{11,12,33}+q_{11,13,23}+q_{11,13,32}+q_{11,21,22}-q_{11,21,33}-q_{11,23,31}+q_{11,31,32}+q_{13,22,23}+q_{13,22,32}+q_{13,23,33}+q_{13,32,33}+q_{22,23,31}-q_{22,31,32}-q_{23,31,33}+q_{31,32,33},0,-q_{11,22,23}-q_{11,22,32}-q_{11,23,33}-q_{11,32,33}},
    
    {4*q_{11,13,22}-4*q_{11,22,31}-4*q_{13,22,33}+4*q_{22,31,33},0,0,24*q_{11,12,13}+24*q_{11,12,31}+24*q_{11,13,21}-24*q_{11,21,31}-24*q_{11,22,23}+24*q_{11,22,32}-24*q_{12,13,22}-24*q_{12,13,33}+24*q_{12,22,31}-24*q_{12,31,33}-24*q_{13,21,22}-24*q_{13,21,33}-24*q_{21,22,31}+24*q_{21,31,33}+24*q_{22,23,33}-24*q_{22,32,33},0,0,0,24*q_{11,12,22}-24*q_{11,13,23}+24*q_{11,13,32}-24*q_{11,21,22}+24*q_{11,23,31}+24*q_{11,31,32}-24*q_{12,22,33}+24*q_{13,22,23}-24*q_{13,22,32}+24*q_{13,23,33}-24*q_{13,32,33}+24*q_{21,22,33}+24*q_{22,23,31}+24*q_{22,31,32}-24*q_{23,31,33}-24*q_{31,32,33},0,72*q_{11,22,23}-72*q_{11,22,32}-72*q_{11,23,33}+72*q_{11,32,33},0,0,0,0,12*q_{11,12,23}-12*q_{11,12,32}-12*q_{11,13,22}-12*q_{11,13,33}-12*q_{11,21,23}+12*q_{11,21,32}+12*q_{11,22,31}-12*q_{11,31,33}+12*q_{12,22,23}-12*q_{12,22,32}-12*q_{12,23,33}+12*q_{12,32,33}-12*q_{21,22,23}+12*q_{21,22,32}+12*q_{21,23,33}-12*q_{21,32,33},-72*q_{11,12,22}-72*q_{11,12,33}-72*q_{11,13,23}+72*q_{11,13,32}+72*q_{11,21,22}+72*q_{11,21,33}+72*q_{11,23,31}+72*q_{11,31,32}+72*q_{13,22,23}-72*q_{13,22,32}-72*q_{13,23,33}+72*q_{13,32,33}+72*q_{22,23,31}+72*q_{22,31,32}+72*q_{23,31,33}+72*q_{31,32,33},24*q_{11,22,33}-24*q_{12,13,23}+24*q_{12,13,32}+24*q_{12,23,31}+24*q_{12,31,32}-24*q_{13,21,23}+24*q_{13,21,32}-24*q_{21,23,31}-24*q_{21,31,32},18*q_{11,12,13}+18*q_{11,12,31}+18*q_{11,13,21}-18*q_{11,21,31}+18*q_{11,23,33}-18*q_{11,32,33}+18*q_{12,13,22}+18*q_{12,13,33}-18*q_{12,22,31}+18*q_{12,31,33}+18*q_{13,21,22}+18*q_{13,21,33}+18*q_{21,22,31}-18*q_{21,31,33}+18*q_{22,23,33}-18*q_{22,32,33},-3*q_{11,12,23}+3*q_{11,12,32}-3*q_{11,13,33}+3*q_{11,21,23}-3*q_{11,21,32}-3*q_{11,31,33}+3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}-3*q_{12,32,33}+3*q_{13,22,33}-3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}+3*q_{21,32,33}-3*q_{22,31,33},18*q_{11,12,33}-18*q_{11,21,33}-18*q_{12,22,33}+18*q_{21,22,33}},
    
    {-4*q_{11,12,22}+4*q_{11,13,23}+4*q_{11,13,32}-4*q_{11,21,22}-4*q_{11,23,31}+4*q_{11,31,32}+4*q_{12,22,33}+4*q_{13,22,23}+4*q_{13,22,32}-4*q_{13,23,33}-4*q_{13,32,33}+4*q_{21,22,33}+4*q_{22,23,31}-4*q_{22,31,32}+4*q_{23,31,33}-4*q_{31,32,33},0,0,-48*q_{11,12,21}+48*q_{11,13,31}+48*q_{11,23,32}+48*q_{12,21,22}+48*q_{12,21,33}+48*q_{13,22,31}-48*q_{13,31,33}-48*q_{22,23,32}-48*q_{23,32,33},-24*q_{11,12,13}-24*q_{11,12,31}-24*q_{11,13,21}+24*q_{11,21,31}+24*q_{11,22,23}-24*q_{11,22,32}+24*q_{12,13,22}+24*q_{12,13,33}-24*q_{12,22,31}+24*q_{12,31,33}+24*q_{13,21,22}+24*q_{13,21,33}+24*q_{21,22,31}-24*q_{21,31,33}-24*q_{22,23,33}+24*q_{22,32,33},0,0,48*q_{11,12,23}+24*q_{11,13,22}-48*q_{11,21,32}+24*q_{11,22,31}+48*q_{12,22,32}-48*q_{12,23,33}-24*q_{13,22,33}-96*q_{13,23,32}-48*q_{21,22,23}+48*q_{21,32,33}-24*q_{22,31,33}+96*q_{23,31,32},-216*q_{11,22,23}+216*q_{11,22,32}+216*q_{11,23,33}-216*q_{11,32,33},0,-24*q_{11,12,23}+24*q_{11,12,32}+24*q_{11,13,22}+24*q_{11,13,33}+24*q_{11,21,23}-24*q_{11,21,32}-24*q_{11,22,31}+24*q_{11,31,33}-24*q_{12,22,23}+24*q_{12,22,32}+24*q_{12,23,33}-24*q_{12,32,33}+24*q_{21,22,23}-24*q_{21,22,32}-24*q_{21,23,33}+24*q_{21,32,33},72*q_{11,12,22}+72*q_{11,12,33}+72*q_{11,13,23}-72*q_{11,13,32}-72*q_{11,21,22}-72*q_{11,21,33}-72*q_{11,23,31}-72*q_{11,31,32}-72*q_{13,22,23}+72*q_{13,22,32}+72*q_{13,23,33}-72*q_{13,32,33}-72*q_{22,23,31}-72*q_{22,31,32}-72*q_{23,31,33}-72*q_{31,32,33},-24*q_{11,22,33}+24*q_{12,13,23}-24*q_{12,13,32}-24*q_{12,23,31}-24*q_{12,31,32}+24*q_{13,21,23}-24*q_{13,21,32}+24*q_{21,23,31}+24*q_{21,31,32},-18*q_{11,12,13}-18*q_{11,12,31}-18*q_{11,13,21}+18*q_{11,21,31}-18*q_{11,23,33}+18*q_{11,32,33}-18*q_{12,13,22}-18*q_{12,13,33}+18*q_{12,22,31}-18*q_{12,31,33}-18*q_{13,21,22}-18*q_{13,21,33}-18*q_{21,22,31}+18*q_{21,31,33}-18*q_{22,23,33}+18*q_{22,32,33},12*q_{11,12,22}+12*q_{11,12,33}+12*q_{11,13,23}-12*q_{11,13,32}+12*q_{11,21,22}+12*q_{11,21,33}+12*q_{11,23,31}+12*q_{11,31,32}+12*q_{13,22,23}-12*q_{13,22,32}-12*q_{13,23,33}+12*q_{13,32,33}-12*q_{22,23,31}-12*q_{22,31,32}-12*q_{23,31,33}-12*q_{31,32,33},72*q_{11,12,23}-72*q_{11,12,32}-72*q_{11,13,22}-72*q_{11,13,33}+72*q_{11,21,23}-72*q_{11,21,32}-72*q_{11,22,31}+72*q_{11,31,33}-72*q_{12,22,23}+72*q_{12,22,32}+72*q_{12,23,33}-72*q_{12,32,33}-72*q_{21,22,23}+72*q_{21,22,32}+72*q_{21,23,33}-72*q_{21,32,33},-24*q_{11,22,23}-24*q_{11,22,32}+24*q_{11,23,33}+24*q_{11,32,33}+48*q_{12,21,23}-48*q_{12,21,32}+48*q_{13,23,31}+48*q_{13,31,32},-36*q_{11,12,21}+36*q_{11,13,31}-36*q_{11,23,32}-36*q_{12,21,22}-36*q_{12,21,33}-36*q_{13,22,31}+36*q_{13,31,33}-36*q_{22,23,32}-36*q_{23,32,33},3*q_{11,12,33}+6*q_{11,13,32}+3*q_{11,21,33}-6*q_{11,23,31}-3*q_{12,22,33}-12*q_{12,23,32}-6*q_{13,22,32}+6*q_{13,23,33}-3*q_{21,22,33}+12*q_{21,23,32}-6*q_{22,23,31}+6*q_{31,32,33},-18*q_{11,12,23}-18*q_{11,12,32}+18*q_{11,13,33}+18*q_{11,21,23}+18*q_{11,21,32}-18*q_{11,31,33}+18*q_{12,22,23}+18*q_{12,22,32}-18*q_{12,23,33}-18*q_{12,32,33}-18*q_{13,22,33}-18*q_{21,22,23}-18*q_{21,22,32}+18*q_{21,23,33}+18*q_{21,32,33}-18*q_{22,31,33}},
    
    {0,-24*q_{11,12,13}-24*q_{11,12,31}-24*q_{11,13,21}+24*q_{11,21,31}+24*q_{11,22,23}-24*q_{11,22,32}+24*q_{12,13,22}+24*q_{12,13,33}-24*q_{12,22,31}+24*q_{12,31,33}+24*q_{13,21,22}+24*q_{13,21,33}+24*q_{21,22,31}-24*q_{21,31,33}-24*q_{22,23,33}+24*q_{22,32,33},48*q_{11,12,21}-48*q_{11,13,31}-48*q_{11,23,32}-48*q_{12,21,22}-48*q_{12,21,33}-48*q_{13,22,31}+48*q_{13,31,33}+48*q_{22,23,32}+48*q_{23,32,33},0,0,-4*q_{11,12,22}+4*q_{11,13,23}+4*q_{11,13,32}-4*q_{11,21,22}-4*q_{11,23,31}+4*q_{11,31,32}+4*q_{12,22,33}+4*q_{13,22,23}+4*q_{13,22,32}-4*q_{13,23,33}-4*q_{13,32,33}+4*q_{21,22,33}+4*q_{22,23,31}-4*q_{22,31,32}+4*q_{23,31,33}-4*q_{31,32,33},-48*q_{11,12,23}+24*q_{11,13,22}+48*q_{11,21,32}+24*q_{11,22,31}-96*q_{12,13,21}+96*q_{12,21,31}-48*q_{12,22,32}+48*q_{12,23,33}-24*q_{13,22,33}+48*q_{21,22,23}-48*q_{21,32,33}-24*q_{22,31,33},0,-24*q_{11,12,13}+24*q_{11,12,31}+24*q_{11,13,21}+24*q_{11,21,31}-24*q_{11,23,33}+24*q_{11,32,33}+24*q_{12,13,22}+24*q_{12,13,33}+24*q_{12,22,31}-24*q_{12,31,33}-24*q_{13,21,22}-24*q_{13,21,33}+24*q_{21,22,31}-24*q_{21,31,33}+24*q_{22,23,33}-24*q_{22,32,33},0,-8*q_{11,12,23}-8*q_{11,12,32}+8*q_{11,13,33}-8*q_{11,21,23}-8*q_{11,21,32}+8*q_{11,31,33}-8*q_{12,22,23}-8*q_{12,22,32}+8*q_{12,23,33}+8*q_{12,32,33}+8*q_{13,22,33}-8*q_{21,22,23}-8*q_{21,22,32}+8*q_{21,23,33}+8*q_{21,32,33}-8*q_{22,31,33},-24*q_{11,12,33}+24*q_{11,21,33}-48*q_{12,13,31}-24*q_{12,22,33}-48*q_{12,23,32}+48*q_{13,21,31}+24*q_{21,22,33}-48*q_{21,23,32},-8*q_{11,22,33}+8*q_{12,13,23}+8*q_{12,13,32}-8*q_{12,23,31}+8*q_{12,31,32}-8*q_{13,21,23}-8*q_{13,21,32}-8*q_{21,23,31}+8*q_{21,31,32},12*q_{11,12,13}-12*q_{11,21,31}-6*q_{11,22,23}+6*q_{11,22,32}-6*q_{11,23,33}+6*q_{11,32,33}+24*q_{12,21,23}+24*q_{12,21,32}+12*q_{12,22,31}+12*q_{12,31,33}-12*q_{13,21,22}+12*q_{13,21,33},-12*q_{11,12,33}-12*q_{11,21,33}-12*q_{12,22,33}-12*q_{21,22,33},-24*q_{11,12,23}+24*q_{11,12,32}-24*q_{11,13,33}-24*q_{11,21,23}+24*q_{11,21,32}+24*q_{11,31,33}-24*q_{12,22,23}+24*q_{12,22,32}-24*q_{12,23,33}+24*q_{12,32,33}-24*q_{13,22,33}-24*q_{21,22,23}+24*q_{21,22,32}-24*q_{21,23,33}+24*q_{21,32,33}-24*q_{22,31,33},8*q_{11,12,13}+8*q_{11,12,31}-8*q_{11,13,21}+8*q_{11,21,31}-8*q_{11,23,33}-8*q_{11,32,33}-8*q_{12,13,22}+8*q_{12,13,33}+8*q_{12,22,31}+8*q_{12,31,33}+8*q_{13,21,22}-8*q_{13,21,33}+8*q_{21,22,31}+8*q_{21,31,33}+8*q_{22,23,33}+8*q_{22,32,33},12*q_{11,12,21}+12*q_{11,13,31}+12*q_{11,23,32}-12*q_{12,21,22}+12*q_{12,21,33}+12*q_{13,22,31}+12*q_{13,31,33}-12*q_{22,23,32}+12*q_{23,32,33},-q_{11,12,22}+q_{11,12,33}-q_{11,13,23}-q_{11,13,32}-q_{11,21,22}+q_{11,21,33}+q_{11,23,31}-q_{11,31,32}-q_{13,22,23}-q_{13,22,32}-q_{13,23,33}-q_{13,32,33}-q_{22,23,31}+q_{22,31,32}+q_{23,31,33}-q_{31,32,33},6*q_{11,12,23}+6*q_{11,12,32}-6*q_{11,13,22}+6*q_{11,13,33}-6*q_{11,21,23}-6*q_{11,21,32}-6*q_{11,22,31}-6*q_{11,31,33}+6*q_{12,22,23}+6*q_{12,22,32}+6*q_{12,23,33}+6*q_{12,32,33}-6*q_{21,22,23}-6*q_{21,22,32}-6*q_{21,23,33}-6*q_{21,32,33}},
    
    {0,0,24*q_{11,12,13}+24*q_{11,12,31}+24*q_{11,13,21}-24*q_{11,21,31}-24*q_{11,22,23}+24*q_{11,22,32}-24*q_{12,13,22}-24*q_{12,13,33}+24*q_{12,22,31}-24*q_{12,31,33}-24*q_{13,21,22}-24*q_{13,21,33}-24*q_{21,22,31}+24*q_{21,31,33}+24*q_{22,23,33}-24*q_{22,32,33},0,0,12*q_{11,13,22}-12*q_{11,22,31}-12*q_{13,22,33}+12*q_{22,31,33},-24*q_{11,12,22}+24*q_{11,13,23}-24*q_{11,13,32}+24*q_{11,21,22}-24*q_{11,23,31}-24*q_{11,31,32}+24*q_{12,22,33}-24*q_{13,22,23}+24*q_{13,22,32}-24*q_{13,23,33}+24*q_{13,32,33}-24*q_{21,22,33}-24*q_{22,23,31}-24*q_{22,31,32}+24*q_{23,31,33}+24*q_{31,32,33},0,-48*q_{11,12,21}+48*q_{11,13,31}+48*q_{11,23,32}+48*q_{12,21,22}+48*q_{12,21,33}+48*q_{13,22,31}-48*q_{13,31,33}-48*q_{22,23,32}-48*q_{23,32,33},24*q_{11,12,13}-24*q_{11,12,31}-24*q_{11,13,21}-24*q_{11,21,31}+24*q_{11,23,33}-24*q_{11,32,33}-24*q_{12,13,22}-24*q_{12,13,33}-24*q_{12,22,31}+24*q_{12,31,33}+24*q_{13,21,22}+24*q_{13,21,33}-24*q_{21,22,31}+24*q_{21,31,33}-24*q_{22,23,33}+24*q_{22,32,33},-8*q_{11,12,22}+8*q_{11,13,23}+8*q_{11,13,32}-8*q_{11,21,22}-8*q_{11,23,31}+8*q_{11,31,32}+8*q_{12,22,33}+8*q_{13,22,23}+8*q_{13,22,32}-8*q_{13,23,33}-8*q_{13,32,33}+8*q_{21,22,33}+8*q_{22,23,31}-8*q_{22,31,32}+8*q_{23,31,33}-8*q_{31,32,33},-24*q_{11,13,22}-24*q_{11,22,31}+48*q_{12,13,21}-48*q_{12,21,31}+24*q_{13,22,33}+48*q_{13,23,32}+24*q_{22,31,33}-48*q_{23,31,32},8*q_{11,12,13}+8*q_{11,12,31}-8*q_{11,13,21}+8*q_{11,21,31}-8*q_{11,22,23}-8*q_{11,22,32}+8*q_{12,13,22}-8*q_{12,13,33}-8*q_{12,22,31}-8*q_{12,31,33}-8*q_{13,21,22}+8*q_{13,21,33}-8*q_{21,22,31}-8*q_{21,31,33}+8*q_{22,23,33}+8*q_{22,32,33},12*q_{11,12,21}+12*q_{11,13,31}-12*q_{11,23,32}+12*q_{12,21,22}-12*q_{12,21,33}-12*q_{13,22,31}-12*q_{13,31,33}-12*q_{22,23,32}+12*q_{23,32,33},-4*q_{11,12,23}-4*q_{11,12,32}+4*q_{11,13,33}-4*q_{11,21,23}-4*q_{11,21,32}+4*q_{11,31,33}-4*q_{12,22,23}-4*q_{12,22,32}+4*q_{12,23,33}+4*q_{12,32,33}+4*q_{13,22,33}-4*q_{21,22,23}-4*q_{21,22,32}+4*q_{21,23,33}+4*q_{21,32,33}-4*q_{22,31,33},24*q_{11,12,33}-48*q_{11,13,32}-24*q_{11,21,33}-48*q_{11,23,31}+96*q_{12,13,31}+24*q_{12,22,33}-96*q_{13,21,31}-48*q_{13,22,32}+48*q_{13,23,33}-24*q_{21,22,33}+48*q_{22,23,31}-48*q_{31,32,33},-8*q_{11,22,33}+8*q_{12,13,23}+8*q_{12,13,32}-8*q_{12,23,31}+8*q_{12,31,32}-8*q_{13,21,23}-8*q_{13,21,32}-8*q_{21,23,31}+8*q_{21,31,32},-12*q_{11,12,13}+12*q_{11,21,31}-6*q_{11,22,23}+6*q_{11,22,32}-6*q_{11,23,33}+6*q_{11,32,33}-12*q_{12,22,31}-12*q_{12,31,33}+12*q_{13,21,22}-12*q_{13,21,33}-24*q_{13,23,31}+24*q_{13,31,32},q_{11,12,23}+q_{11,12,32}-q_{11,13,22}+q_{11,13,33}+q_{11,21,23}+q_{11,21,32}+q_{11,22,31}+q_{11,31,33}-q_{12,22,23}-q_{12,22,32}-q_{12,23,33}-q_{12,32,33}-q_{21,22,23}-q_{21,22,32}-q_{21,23,33}-q_{21,32,33},6*q_{11,12,22}-6*q_{11,12,33}+6*q_{11,13,23}+6*q_{11,13,32}-6*q_{11,21,22}+6*q_{11,21,33}+6*q_{11,23,31}-6*q_{11,31,32}-6*q_{13,22,23}-6*q_{13,22,32}-6*q_{13,23,33}-6*q_{13,32,33}+6*q_{22,23,31}-6*q_{22,31,32}-6*q_{23,31,33}+6*q_{31,32,33}},
    
    {0,0,0,4*q_{11,12,22}-4*q_{11,13,23}-4*q_{11,13,32}+4*q_{11,21,22}+4*q_{11,23,31}-4*q_{11,31,32}-4*q_{12,22,33}-4*q_{13,22,23}-4*q_{13,22,32}+4*q_{13,23,33}+4*q_{13,32,33}-4*q_{21,22,33}-4*q_{22,23,31}+4*q_{22,31,32}-4*q_{23,31,33}+4*q_{31,32,33},-12*q_{11,13,22}+12*q_{11,22,31}+12*q_{13,22,33}-12*q_{22,31,33},0,0,4*q_{11,12,13}+4*q_{11,12,31}-4*q_{11,13,21}+4*q_{11,21,31}-4*q_{11,22,23}-4*q_{11,22,32}+4*q_{12,13,22}-4*q_{12,13,33}-4*q_{12,22,31}-4*q_{12,31,33}-4*q_{13,21,22}+4*q_{13,21,33}-4*q_{21,22,31}-4*q_{21,31,33}+4*q_{22,23,33}+4*q_{22,32,33},-12*q_{11,12,23}+12*q_{11,12,32}+12*q_{11,13,22}+12*q_{11,13,33}+12*q_{11,21,23}-12*q_{11,21,32}-12*q_{11,22,31}+12*q_{11,31,33}-12*q_{12,22,23}+12*q_{12,22,32}+12*q_{12,23,33}-12*q_{12,32,33}+12*q_{21,22,23}-12*q_{21,22,32}-12*q_{21,23,33}+12*q_{21,32,33},-12*q_{11,12,22}-12*q_{11,12,33}-12*q_{11,13,23}+12*q_{11,13,32}-12*q_{11,21,22}-12*q_{11,21,33}-12*q_{11,23,31}-12*q_{11,31,32}-12*q_{13,22,23}+12*q_{13,22,32}+12*q_{13,23,33}-12*q_{13,32,33}+12*q_{22,23,31}+12*q_{22,31,32}+12*q_{23,31,33}+12*q_{31,32,33},-4*q_{11,12,13}-4*q_{11,12,31}-4*q_{11,13,21}+4*q_{11,21,31}+4*q_{11,22,23}-4*q_{11,22,32}+4*q_{12,13,22}+4*q_{12,13,33}-4*q_{12,22,31}+4*q_{12,31,33}+4*q_{13,21,22}+4*q_{13,21,33}+4*q_{21,22,31}-4*q_{21,31,33}-4*q_{22,23,33}+4*q_{22,32,33},-12*q_{11,22,33}+12*q_{12,13,23}-12*q_{12,13,32}-12*q_{12,23,31}-12*q_{12,31,32}+12*q_{13,21,23}-12*q_{13,21,32}+12*q_{21,23,31}+12*q_{21,31,32},4*q_{11,12,22}-4*q_{11,13,23}+4*q_{11,13,32}-4*q_{11,21,22}+4*q_{11,23,31}+4*q_{11,31,32}-4*q_{12,22,33}+4*q_{13,22,23}-4*q_{13,22,32}+4*q_{13,23,33}-4*q_{13,32,33}+4*q_{21,22,33}+4*q_{22,23,31}+4*q_{22,31,32}-4*q_{23,31,33}-4*q_{31,32,33},3*q_{11,12,23}-3*q_{11,12,32}+3*q_{11,13,33}-3*q_{11,21,23}+3*q_{11,21,32}+3*q_{11,31,33}-3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}+3*q_{12,32,33}-3*q_{13,22,33}+3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}-3*q_{21,32,33}+3*q_{22,31,33},4*q_{11,12,21}-4*q_{11,13,31}-4*q_{11,23,32}-4*q_{12,21,22}-4*q_{12,21,33}-4*q_{13,22,31}+4*q_{13,31,33}+4*q_{22,23,32}+4*q_{23,32,33},24*q_{11,12,13}+24*q_{11,21,31}+12*q_{11,22,23}+12*q_{11,22,32}-12*q_{11,23,33}-12*q_{11,32,33}-24*q_{12,22,31}+24*q_{12,31,33}-24*q_{13,21,22}-24*q_{13,21,33}-48*q_{13,23,31}-48*q_{13,31,32},4*q_{11,13,22}+4*q_{11,22,31}-8*q_{12,13,21}+8*q_{12,21,31}-4*q_{13,22,33}-8*q_{13,23,32}-4*q_{22,31,33}+8*q_{23,31,32},3*q_{11,12,33}-6*q_{11,13,32}+3*q_{11,21,33}+6*q_{11,23,31}+12*q_{12,13,31}-3*q_{12,22,33}+12*q_{13,21,31}+6*q_{13,22,32}-6*q_{13,23,33}-3*q_{21,22,33}+6*q_{22,23,31}-6*q_{31,32,33},-q_{11,12,21}-q_{11,13,31}+q_{11,23,32}-q_{12,21,22}+q_{12,21,33}+q_{13,22,31}+q_{13,31,33}+q_{22,23,32}-q_{23,32,33},-3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}-3*q_{11,21,31}+3*q_{11,23,33}+3*q_{11,32,33}-3*q_{12,13,22}+3*q_{12,13,33}-3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}+3*q_{21,22,31}+3*q_{21,31,33}+3*q_{22,23,33}+3*q_{22,32,33}},
    
    {4*q_{11,12,13}+4*q_{11,12,31}-4*q_{11,13,21}+4*q_{11,21,31}-4*q_{11,22,23}-4*q_{11,22,32}+4*q_{12,13,22}-4*q_{12,13,33}-4*q_{12,22,31}-4*q_{12,31,33}-4*q_{13,21,22}+4*q_{13,21,33}-4*q_{21,22,31}-4*q_{21,31,33}+4*q_{22,23,33}+4*q_{22,32,33},0,0,48*q_{11,12,23}-24*q_{11,13,22}-48*q_{11,21,32}-24*q_{11,22,31}+96*q_{12,13,21}-96*q_{12,21,31}+48*q_{12,22,32}-48*q_{12,23,33}+24*q_{13,22,33}-48*q_{21,22,23}+48*q_{21,32,33}+24*q_{22,31,33},24*q_{11,12,22}-24*q_{11,13,23}+24*q_{11,13,32}-24*q_{11,21,22}+24*q_{11,23,31}+24*q_{11,31,32}-24*q_{12,22,33}+24*q_{13,22,23}-24*q_{13,22,32}+24*q_{13,23,33}-24*q_{13,32,33}+24*q_{21,22,33}+24*q_{22,23,31}+24*q_{22,31,32}-24*q_{23,31,33}-24*q_{31,32,33},0,0,-48*q_{11,12,21}-48*q_{11,13,31}+48*q_{11,23,32}-48*q_{12,21,22}+48*q_{12,21,33}+48*q_{13,22,31}+48*q_{13,31,33}+48*q_{22,23,32}-48*q_{23,32,33},72*q_{11,12,22}+72*q_{11,12,33}+72*q_{11,13,23}-72*q_{11,13,32}-72*q_{11,21,22}-72*q_{11,21,33}-72*q_{11,23,31}-72*q_{11,31,32}-72*q_{13,22,23}+72*q_{13,22,32}+72*q_{13,23,33}-72*q_{13,32,33}-72*q_{22,23,31}-72*q_{22,31,32}-72*q_{23,31,33}-72*q_{31,32,33},-72*q_{11,12,23}+72*q_{11,12,32}+72*q_{11,13,22}+72*q_{11,13,33}-72*q_{11,21,23}+72*q_{11,21,32}+72*q_{11,22,31}-72*q_{11,31,33}+72*q_{12,22,23}-72*q_{12,22,32}-72*q_{12,23,33}+72*q_{12,32,33}+72*q_{21,22,23}-72*q_{21,22,32}-72*q_{21,23,33}+72*q_{21,32,33},-24*q_{11,22,33}+24*q_{12,13,23}-24*q_{12,13,32}-24*q_{12,23,31}-24*q_{12,31,32}+24*q_{13,21,23}-24*q_{13,21,32}+24*q_{21,23,31}+24*q_{21,31,32},-72*q_{11,12,13}-72*q_{11,12,31}-72*q_{11,13,21}+72*q_{11,21,31}-72*q_{11,23,33}+72*q_{11,32,33}-72*q_{12,13,22}-72*q_{12,13,33}+72*q_{12,22,31}-72*q_{12,31,33}-72*q_{13,21,22}-72*q_{13,21,33}-72*q_{21,22,31}+72*q_{21,31,33}-72*q_{22,23,33}+72*q_{22,32,33},24*q_{11,12,23}-24*q_{11,12,32}+24*q_{11,13,33}-24*q_{11,21,23}+24*q_{11,21,32}+24*q_{11,31,33}-24*q_{12,22,23}+24*q_{12,22,32}-24*q_{12,23,33}+24*q_{12,32,33}-24*q_{13,22,33}+24*q_{21,22,23}-24*q_{21,22,32}+24*q_{21,23,33}-24*q_{21,32,33}+24*q_{22,31,33},-54*q_{11,12,33}+54*q_{11,21,33}+54*q_{12,22,33}-54*q_{21,22,33},-24*q_{11,12,13}-24*q_{11,21,31}+12*q_{11,22,23}+12*q_{11,22,32}-12*q_{11,23,33}-12*q_{11,32,33}-48*q_{12,21,23}+48*q_{12,21,32}+24*q_{12,22,31}-24*q_{12,31,33}+24*q_{13,21,22}+24*q_{13,21,33},144*q_{11,12,21}-144*q_{11,13,31}+144*q_{11,23,32}+144*q_{12,21,22}+144*q_{12,21,33}+144*q_{13,22,31}-144*q_{13,31,33}+144*q_{22,23,32}+144*q_{23,32,33},-24*q_{11,12,33}-24*q_{11,21,33}-48*q_{12,13,31}+24*q_{12,22,33}+48*q_{12,23,32}-48*q_{13,21,31}+24*q_{21,22,33}-48*q_{21,23,32},18*q_{11,12,23}+18*q_{11,12,32}-18*q_{11,13,33}-18*q_{11,21,23}-18*q_{11,21,32}+18*q_{11,31,33}-18*q_{12,22,23}-18*q_{12,22,32}+18*q_{12,23,33}+18*q_{12,32,33}+18*q_{13,22,33}+18*q_{21,22,23}+18*q_{21,22,32}-18*q_{21,23,33}-18*q_{21,32,33}+18*q_{22,31,33},3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}+3*q_{11,21,31}-3*q_{11,23,33}-3*q_{11,32,33}+3*q_{12,13,22}-3*q_{12,13,33}+3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}-3*q_{21,22,31}-3*q_{21,31,33}-3*q_{22,23,33}-3*q_{22,32,33},0},
    
    {0,-24*q_{11,12,22}+24*q_{11,13,23}-24*q_{11,13,32}+24*q_{11,21,22}-24*q_{11,23,31}-24*q_{11,31,32}+24*q_{12,22,33}-24*q_{13,22,23}+24*q_{13,22,32}-24*q_{13,23,33}+24*q_{13,32,33}-24*q_{21,22,33}-24*q_{22,23,31}-24*q_{22,31,32}+24*q_{23,31,33}+24*q_{31,32,33},-48*q_{11,12,23}-24*q_{11,13,22}+48*q_{11,21,32}-24*q_{11,22,31}-48*q_{12,22,32}+48*q_{12,23,33}+24*q_{13,22,33}+96*q_{13,23,32}+48*q_{21,22,23}-48*q_{21,32,33}+24*q_{22,31,33}-96*q_{23,31,32},0,0,-4*q_{11,12,13}-4*q_{11,12,31}+4*q_{11,13,21}-4*q_{11,21,31}+4*q_{11,22,23}+4*q_{11,22,32}-4*q_{12,13,22}+4*q_{12,13,33}+4*q_{12,22,31}+4*q_{12,31,33}+4*q_{13,21,22}-4*q_{13,21,33}+4*q_{21,22,31}+4*q_{21,31,33}-4*q_{22,23,33}-4*q_{22,32,33},48*q_{11,12,21}+48*q_{11,13,31}-48*q_{11,23,32}+48*q_{12,21,22}-48*q_{12,21,33}-48*q_{13,22,31}-48*q_{13,31,33}-48*q_{22,23,32}+48*q_{23,32,33},0,-24*q_{11,12,33}-48*q_{11,13,32}+24*q_{11,21,33}-48*q_{11,23,31}-24*q_{12,22,33}-96*q_{12,23,32}-48*q_{13,22,32}+48*q_{13,23,33}+24*q_{21,22,33}-96*q_{21,23,32}+48*q_{22,23,31}-48*q_{31,32,33},-24*q_{11,12,23}+24*q_{11,12,32}-24*q_{11,13,33}-24*q_{11,21,23}+24*q_{11,21,32}+24*q_{11,31,33}-24*q_{12,22,23}+24*q_{12,22,32}-24*q_{12,23,33}+24*q_{12,32,33}-24*q_{13,22,33}-24*q_{21,22,23}+24*q_{21,22,32}-24*q_{21,23,33}+24*q_{21,32,33}-24*q_{22,31,33},8*q_{11,22,33}-8*q_{12,13,23}-8*q_{12,13,32}+8*q_{12,23,31}-8*q_{12,31,32}+8*q_{13,21,23}+8*q_{13,21,32}+8*q_{21,23,31}-8*q_{21,31,32},-24*q_{11,22,23}+24*q_{11,22,32}-24*q_{11,23,33}+24*q_{11,32,33}+48*q_{12,21,23}+48*q_{12,21,32}-48*q_{13,23,31}+48*q_{13,31,32},-8*q_{11,12,23}-8*q_{11,12,32}+8*q_{11,13,22}-8*q_{11,13,33}-8*q_{11,21,23}-8*q_{11,21,32}-8*q_{11,22,31}-8*q_{11,31,33}+8*q_{12,22,23}+8*q_{12,22,32}+8*q_{12,23,33}+8*q_{12,32,33}+8*q_{21,22,23}+8*q_{21,22,32}+8*q_{21,23,33}+8*q_{21,32,33},6*q_{11,12,22}-6*q_{11,12,33}+6*q_{11,13,23}+6*q_{11,13,32}-6*q_{11,21,22}+6*q_{11,21,33}+6*q_{11,23,31}-6*q_{11,31,32}-6*q_{13,22,23}-6*q_{13,22,32}-6*q_{13,23,33}-6*q_{13,32,33}+6*q_{22,23,31}-6*q_{22,31,32}-6*q_{23,31,33}+6*q_{31,32,33},-4*q_{11,12,13}-4*q_{11,12,31}+4*q_{11,13,21}-4*q_{11,21,31}+4*q_{11,23,33}+4*q_{11,32,33}+4*q_{12,13,22}-4*q_{12,13,33}-4*q_{12,22,31}-4*q_{12,31,33}-4*q_{13,21,22}+4*q_{13,21,33}-4*q_{21,22,31}-4*q_{21,31,33}-4*q_{22,23,33}-4*q_{22,32,33},48*q_{11,12,21}+48*q_{11,13,31}+48*q_{11,23,32}-48*q_{12,21,22}+48*q_{12,21,33}+48*q_{13,22,31}+48*q_{13,31,33}-48*q_{22,23,32}+48*q_{23,32,33},8*q_{11,12,22}-8*q_{11,12,33}+8*q_{11,13,23}+8*q_{11,13,32}+8*q_{11,21,22}-8*q_{11,21,33}-8*q_{11,23,31}+8*q_{11,31,32}+8*q_{13,22,23}+8*q_{13,22,32}+8*q_{13,23,33}+8*q_{13,32,33}+8*q_{22,23,31}-8*q_{22,31,32}-8*q_{23,31,33}+8*q_{31,32,33},6*q_{11,12,23}+6*q_{11,12,32}-6*q_{11,13,22}+6*q_{11,13,33}-6*q_{11,21,23}-6*q_{11,21,32}-6*q_{11,22,31}-6*q_{11,31,33}+6*q_{12,22,23}+6*q_{12,22,32}+6*q_{12,23,33}+6*q_{12,32,33}-6*q_{21,22,23}-6*q_{21,22,32}-6*q_{21,23,33}-6*q_{21,32,33},-3*q_{11,22,23}-3*q_{11,22,32}-3*q_{11,23,33}-3*q_{11,32,33},0},
    
    {-4*q_{11,12,23}-4*q_{11,12,32}+4*q_{11,13,33}-4*q_{11,21,23}-4*q_{11,21,32}+4*q_{11,31,33}-4*q_{12,22,23}-4*q_{12,22,32}+4*q_{12,23,33}+4*q_{12,32,33}+4*q_{13,22,33}-4*q_{21,22,23}-4*q_{21,22,32}+4*q_{21,23,33}+4*q_{21,32,33}-4*q_{22,31,33},0,216*q_{11,22,23}-216*q_{11,22,32}-216*q_{11,23,33}+216*q_{11,32,33},24*q_{11,12,13}-24*q_{11,12,31}-24*q_{11,13,21}-24*q_{11,21,31}+24*q_{11,23,33}-24*q_{11,32,33}-24*q_{12,13,22}-24*q_{12,13,33}-24*q_{12,22,31}+24*q_{12,31,33}+24*q_{13,21,22}+24*q_{13,21,33}-24*q_{21,22,31}+24*q_{21,31,33}-24*q_{22,23,33}+24*q_{22,32,33},48*q_{11,12,21}-48*q_{11,13,31}-48*q_{11,23,32}-48*q_{12,21,22}-48*q_{12,21,33}-48*q_{13,22,31}+48*q_{13,31,33}+48*q_{22,23,32}+48*q_{23,32,33},12*q_{11,12,23}-12*q_{11,12,32}-12*q_{11,13,22}-12*q_{11,13,33}-12*q_{11,21,23}+12*q_{11,21,32}+12*q_{11,22,31}-12*q_{11,31,33}+12*q_{12,22,23}-12*q_{12,22,32}-12*q_{12,23,33}+12*q_{12,32,33}-12*q_{21,22,23}+12*q_{21,22,32}+12*q_{21,23,33}-12*q_{21,32,33},-72*q_{11,12,22}-72*q_{11,12,33}-72*q_{11,13,23}+72*q_{11,13,32}+72*q_{11,21,22}+72*q_{11,21,33}+72*q_{11,23,31}+72*q_{11,31,32}+72*q_{13,22,23}-72*q_{13,22,32}-72*q_{13,23,33}+72*q_{13,32,33}+72*q_{22,23,31}+72*q_{22,31,32}+72*q_{23,31,33}+72*q_{31,32,33},24*q_{11,12,33}+48*q_{11,13,32}-24*q_{11,21,33}+48*q_{11,23,31}+24*q_{12,22,33}+96*q_{12,23,32}+48*q_{13,22,32}-48*q_{13,23,33}-24*q_{21,22,33}+96*q_{21,23,32}-48*q_{22,23,31}+48*q_{31,32,33},0,0,-24*q_{11,12,22}-24*q_{11,12,33}-24*q_{11,13,23}+24*q_{11,13,32}-24*q_{11,21,22}-24*q_{11,21,33}-24*q_{11,23,31}-24*q_{11,31,32}-24*q_{13,22,23}+24*q_{13,22,32}+24*q_{13,23,33}-24*q_{13,32,33}+24*q_{22,23,31}+24*q_{22,31,32}+24*q_{23,31,33}+24*q_{31,32,33},-72*q_{11,12,23}+72*q_{11,12,32}+72*q_{11,13,22}+72*q_{11,13,33}-72*q_{11,21,23}+72*q_{11,21,32}+72*q_{11,22,31}-72*q_{11,31,33}+72*q_{12,22,23}-72*q_{12,22,32}-72*q_{12,23,33}+72*q_{12,32,33}+72*q_{21,22,23}-72*q_{21,22,32}-72*q_{21,23,33}+72*q_{21,32,33},24*q_{11,22,23}+24*q_{11,22,32}-24*q_{11,23,33}-24*q_{11,32,33}-48*q_{12,21,23}+48*q_{12,21,32}-48*q_{13,23,31}-48*q_{13,31,32},36*q_{11,12,21}-36*q_{11,13,31}+36*q_{11,23,32}+36*q_{12,21,22}+36*q_{12,21,33}+36*q_{13,22,31}-36*q_{13,31,33}+36*q_{22,23,32}+36*q_{23,32,33},0,0,-24*q_{11,22,33}-24*q_{12,13,23}+24*q_{12,13,32}-24*q_{12,23,31}-24*q_{12,31,32}+24*q_{13,21,23}-24*q_{13,21,32}-24*q_{21,23,31}-24*q_{21,31,32},18*q_{11,12,13}-18*q_{11,12,31}-18*q_{11,13,21}-18*q_{11,21,31}-18*q_{11,22,23}+18*q_{11,22,32}+18*q_{12,13,22}+18*q_{12,13,33}+18*q_{12,22,31}-18*q_{12,31,33}-18*q_{13,21,22}-18*q_{13,21,33}+18*q_{21,22,31}-18*q_{21,31,33}-18*q_{22,23,33}+18*q_{22,32,33},-6*q_{11,12,23}-3*q_{11,13,22}-6*q_{11,21,32}+3*q_{11,22,31}+6*q_{12,22,32}-6*q_{12,23,33}-3*q_{13,22,33}-12*q_{13,23,32}+6*q_{21,22,23}-6*q_{21,32,33}+3*q_{22,31,33}-12*q_{23,31,32},18*q_{11,12,22}-18*q_{11,13,23}-18*q_{11,13,32}-18*q_{11,21,22}-18*q_{11,23,31}+18*q_{11,31,32}+18*q_{12,22,33}+18*q_{13,22,23}+18*q_{13,22,32}-18*q_{13,23,33}-18*q_{13,32,33}-18*q_{21,22,33}-18*q_{22,23,31}+18*q_{22,31,32}-18*q_{23,31,33}+18*q_{31,32,33}},
    
    {-4*q_{11,12,33}-4*q_{11,21,33}-4*q_{12,22,33}-4*q_{21,22,33},-72*q_{11,22,23}+72*q_{11,22,32}+72*q_{11,23,33}-72*q_{11,32,33},0,0,-24*q_{11,12,13}+24*q_{11,12,31}+24*q_{11,13,21}+24*q_{11,21,31}-24*q_{11,23,33}+24*q_{11,32,33}+24*q_{12,13,22}+24*q_{12,13,33}+24*q_{12,22,31}-24*q_{12,31,33}-24*q_{13,21,22}-24*q_{13,21,33}+24*q_{21,22,31}-24*q_{21,31,33}+24*q_{22,23,33}-24*q_{22,32,33},12*q_{11,12,22}+12*q_{11,12,33}+12*q_{11,13,23}-12*q_{11,13,32}+12*q_{11,21,22}+12*q_{11,21,33}+12*q_{11,23,31}+12*q_{11,31,32}+12*q_{13,22,23}-12*q_{13,22,32}-12*q_{13,23,33}+12*q_{13,32,33}-12*q_{22,23,31}-12*q_{22,31,32}-12*q_{23,31,33}-12*q_{31,32,33},72*q_{11,12,23}-72*q_{11,12,32}-72*q_{11,13,22}-72*q_{11,13,33}+72*q_{11,21,23}-72*q_{11,21,32}-72*q_{11,22,31}+72*q_{11,31,33}-72*q_{12,22,23}+72*q_{12,22,32}+72*q_{12,23,33}-72*q_{12,32,33}-72*q_{21,22,23}+72*q_{21,22,32}+72*q_{21,23,33}-72*q_{21,32,33},24*q_{11,12,23}-24*q_{11,12,32}+24*q_{11,13,33}+24*q_{11,21,23}-24*q_{11,21,32}-24*q_{11,31,33}+24*q_{12,22,23}-24*q_{12,22,32}+24*q_{12,23,33}-24*q_{12,32,33}+24*q_{13,22,33}+24*q_{21,22,23}-24*q_{21,22,32}+24*q_{21,23,33}-24*q_{21,32,33}+24*q_{22,31,33},0,0,0,0,24*q_{11,22,33}+24*q_{12,13,23}-24*q_{12,13,32}+24*q_{12,23,31}+24*q_{12,31,32}-24*q_{13,21,23}+24*q_{13,21,32}+24*q_{21,23,31}+24*q_{21,31,32},-18*q_{11,12,13}+18*q_{11,12,31}+18*q_{11,13,21}+18*q_{11,21,31}+18*q_{11,22,23}-18*q_{11,22,32}-18*q_{12,13,22}-18*q_{12,13,33}-18*q_{12,22,31}+18*q_{12,31,33}+18*q_{13,21,22}+18*q_{13,21,33}-18*q_{21,22,31}+18*q_{21,31,33}+18*q_{22,23,33}-18*q_{22,32,33},0,0,0,0,3*q_{11,12,22}-3*q_{11,13,23}+3*q_{11,13,32}+3*q_{11,21,22}-3*q_{11,23,31}-3*q_{11,31,32}+3*q_{12,22,33}-3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}+3*q_{13,32,33}+3*q_{21,22,33}+3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}-3*q_{31,32,33},18*q_{11,13,22}+18*q_{11,22,31}+18*q_{13,22,33}+18*q_{22,31,33}},
    
    {0,0,24*q_{11,12,23}-24*q_{11,12,32}-24*q_{11,13,22}-24*q_{11,13,33}-24*q_{11,21,23}+24*q_{11,21,32}+24*q_{11,22,31}-24*q_{11,31,33}+24*q_{12,22,23}-24*q_{12,22,32}-24*q_{12,23,33}+24*q_{12,32,33}-24*q_{21,22,23}+24*q_{21,22,32}+24*q_{21,23,33}-24*q_{21,32,33},8*q_{11,12,23}+8*q_{11,12,32}-8*q_{11,13,33}+8*q_{11,21,23}+8*q_{11,21,32}-8*q_{11,31,33}+8*q_{12,22,23}+8*q_{12,22,32}-8*q_{12,23,33}-8*q_{12,32,33}-8*q_{13,22,33}+8*q_{21,22,23}+8*q_{21,22,32}-8*q_{21,23,33}-8*q_{21,32,33}+8*q_{22,31,33},8*q_{11,12,22}-8*q_{11,13,23}-8*q_{11,13,32}+8*q_{11,21,22}+8*q_{11,23,31}-8*q_{11,31,32}-8*q_{12,22,33}-8*q_{13,22,23}-8*q_{13,22,32}+8*q_{13,23,33}+8*q_{13,32,33}-8*q_{21,22,33}-8*q_{22,23,31}+8*q_{22,31,32}-8*q_{23,31,33}+8*q_{31,32,33},4*q_{11,12,13}+4*q_{11,12,31}+4*q_{11,13,21}-4*q_{11,21,31}-4*q_{11,22,23}+4*q_{11,22,32}-4*q_{12,13,22}-4*q_{12,13,33}+4*q_{12,22,31}-4*q_{12,31,33}-4*q_{13,21,22}-4*q_{13,21,33}-4*q_{21,22,31}+4*q_{21,31,33}+4*q_{22,23,33}-4*q_{22,32,33},24*q_{11,22,33}-24*q_{12,13,23}+24*q_{12,13,32}+24*q_{12,23,31}+24*q_{12,31,32}-24*q_{13,21,23}+24*q_{13,21,32}-24*q_{21,23,31}-24*q_{21,31,32},-8*q_{11,22,33}+8*q_{12,13,23}+8*q_{12,13,32}-8*q_{12,23,31}+8*q_{12,31,32}-8*q_{13,21,23}-8*q_{13,21,32}-8*q_{21,23,31}+8*q_{21,31,32},24*q_{11,12,22}+24*q_{11,12,33}+24*q_{11,13,23}-24*q_{11,13,32}+24*q_{11,21,22}+24*q_{11,21,33}+24*q_{11,23,31}+24*q_{11,31,32}+24*q_{13,22,23}-24*q_{13,22,32}-24*q_{13,23,33}+24*q_{13,32,33}-24*q_{22,23,31}-24*q_{22,31,32}-24*q_{23,31,33}-24*q_{31,32,33},0,0,-24*q_{11,12,13}-24*q_{11,21,31}-24*q_{12,21,23}+24*q_{12,21,32}+24*q_{12,22,31}-24*q_{12,31,33}+24*q_{13,21,22}+24*q_{13,21,33}+24*q_{13,23,31}+24*q_{13,31,32},8*q_{11,12,23}-8*q_{11,21,32}+8*q_{12,13,21}-8*q_{12,21,31}+8*q_{12,22,32}-8*q_{12,23,33}-8*q_{13,23,32}-8*q_{21,22,23}+8*q_{21,32,33}+8*q_{23,31,32},-6*q_{11,12,33}-6*q_{11,21,33}-12*q_{12,13,31}+6*q_{12,22,33}+12*q_{12,23,32}-12*q_{13,21,31}+6*q_{21,22,33}-12*q_{21,23,32},-4*q_{11,12,13}+4*q_{11,12,31}+4*q_{11,13,21}+4*q_{11,21,31}-4*q_{11,23,33}+4*q_{11,32,33}+4*q_{12,13,22}+4*q_{12,13,33}+4*q_{12,22,31}-4*q_{12,31,33}-4*q_{13,21,22}-4*q_{13,21,33}+4*q_{21,22,31}-4*q_{21,31,33}+4*q_{22,23,33}-4*q_{22,32,33},24*q_{11,22,33}+24*q_{12,13,23}-24*q_{12,13,32}+24*q_{12,23,31}+24*q_{12,31,32}-24*q_{13,21,23}+24*q_{13,21,32}+24*q_{21,23,31}+24*q_{21,31,32},8*q_{11,13,32}+8*q_{11,23,31}-8*q_{12,13,31}+8*q_{12,23,32}+8*q_{13,21,31}+8*q_{13,22,32}-8*q_{13,23,33}+8*q_{21,23,32}-8*q_{22,23,31}+8*q_{31,32,33},6*q_{11,13,22}-6*q_{11,22,31}-12*q_{12,13,21}-12*q_{12,21,31}+6*q_{13,22,33}+12*q_{13,23,32}-6*q_{22,31,33}+12*q_{23,31,32},q_{11,22,23}-q_{11,22,32}+q_{11,23,33}-q_{11,32,33}-2*q_{12,21,23}-2*q_{12,21,32}+2*q_{13,23,31}-2*q_{13,31,32},-6*q_{11,22,33}-6*q_{12,13,23}-6*q_{12,13,32}-6*q_{12,23,31}+6*q_{12,31,32}-6*q_{13,21,23}-6*q_{13,21,32}+6*q_{21,23,31}-6*q_{21,31,32}},
    
    {-4*q_{11,22,33}+4*q_{12,13,23}+4*q_{12,13,32}-4*q_{12,23,31}+4*q_{12,31,32}-4*q_{13,21,23}-4*q_{13,21,32}-4*q_{21,23,31}+4*q_{21,31,32},0,-72*q_{11,12,22}-72*q_{11,12,33}-72*q_{11,13,23}+72*q_{11,13,32}+72*q_{11,21,22}+72*q_{11,21,33}+72*q_{11,23,31}+72*q_{11,31,32}+72*q_{13,22,23}-72*q_{13,22,32}-72*q_{13,23,33}+72*q_{13,32,33}+72*q_{22,23,31}+72*q_{22,31,32}+72*q_{23,31,33}+72*q_{31,32,33},24*q_{11,12,33}-24*q_{11,21,33}+48*q_{12,13,31}+24*q_{12,22,33}+48*q_{12,23,32}-48*q_{13,21,31}-24*q_{21,22,33}+48*q_{21,23,32},24*q_{11,13,22}+24*q_{11,22,31}-48*q_{12,13,21}+48*q_{12,21,31}-24*q_{13,22,33}-48*q_{13,23,32}-24*q_{22,31,33}+48*q_{23,31,32},12*q_{11,22,33}-12*q_{12,13,23}+12*q_{12,13,32}+12*q_{12,23,31}+12*q_{12,31,32}-12*q_{13,21,23}+12*q_{13,21,32}-12*q_{21,23,31}-12*q_{21,31,32},72*q_{11,12,13}+72*q_{11,12,31}+72*q_{11,13,21}-72*q_{11,21,31}+72*q_{11,23,33}-72*q_{11,32,33}+72*q_{12,13,22}+72*q_{12,13,33}-72*q_{12,22,31}+72*q_{12,31,33}+72*q_{13,21,22}+72*q_{13,21,33}+72*q_{21,22,31}-72*q_{21,31,33}+72*q_{22,23,33}-72*q_{22,32,33},24*q_{11,22,23}-24*q_{11,22,32}+24*q_{11,23,33}-24*q_{11,32,33}-48*q_{12,21,23}-48*q_{12,21,32}+48*q_{13,23,31}-48*q_{13,31,32},72*q_{11,12,23}-72*q_{11,12,32}-72*q_{11,13,22}-72*q_{11,13,33}+72*q_{11,21,23}-72*q_{11,21,32}-72*q_{11,22,31}+72*q_{11,31,33}-72*q_{12,22,23}+72*q_{12,22,32}+72*q_{12,23,33}-72*q_{12,32,33}-72*q_{21,22,23}+72*q_{21,22,32}+72*q_{21,23,33}-72*q_{21,32,33},0,24*q_{11,12,13}+24*q_{11,21,31}+24*q_{12,21,23}-24*q_{12,21,32}-24*q_{12,22,31}+24*q_{12,31,33}-24*q_{13,21,22}-24*q_{13,21,33}-24*q_{13,23,31}-24*q_{13,31,32},0,-24*q_{11,13,32}+24*q_{11,23,31}+24*q_{12,13,31}+24*q_{12,23,32}+24*q_{13,21,31}+24*q_{13,22,32}-24*q_{13,23,33}-24*q_{21,23,32}+24*q_{22,23,31}-24*q_{31,32,33},18*q_{11,12,23}+18*q_{11,12,32}-18*q_{11,13,33}-18*q_{11,21,23}-18*q_{11,21,32}+18*q_{11,31,33}-18*q_{12,22,23}-18*q_{12,22,32}+18*q_{12,23,33}+18*q_{12,32,33}+18*q_{13,22,33}+18*q_{21,22,23}+18*q_{21,22,32}-18*q_{21,23,33}-18*q_{21,32,33}+18*q_{22,31,33},12*q_{11,22,33}+12*q_{12,13,23}-12*q_{12,13,32}+12*q_{12,23,31}+12*q_{12,31,32}-12*q_{13,21,23}+12*q_{13,21,32}+12*q_{21,23,31}+12*q_{21,31,32},-72*q_{11,12,13}+72*q_{11,12,31}+72*q_{11,13,21}+72*q_{11,21,31}+72*q_{11,22,23}-72*q_{11,22,32}-72*q_{12,13,22}-72*q_{12,13,33}-72*q_{12,22,31}+72*q_{12,31,33}+72*q_{13,21,22}+72*q_{13,21,33}-72*q_{21,22,31}+72*q_{21,31,33}+72*q_{22,23,33}-72*q_{22,32,33},24*q_{11,12,23}+24*q_{11,21,32}+24*q_{12,13,21}+24*q_{12,21,31}-24*q_{12,22,32}+24*q_{12,23,33}+24*q_{13,23,32}-24*q_{21,22,23}+24*q_{21,32,33}+24*q_{23,31,32},-18*q_{11,12,22}+18*q_{11,13,23}+18*q_{11,13,32}+18*q_{11,21,22}+18*q_{11,23,31}-18*q_{11,31,32}-18*q_{12,22,33}-18*q_{13,22,23}-18*q_{13,22,32}+18*q_{13,23,33}+18*q_{13,32,33}+18*q_{21,22,33}+18*q_{22,23,31}-18*q_{22,31,32}+18*q_{23,31,33}-18*q_{31,32,33},3*q_{11,22,33}+3*q_{12,13,23}+3*q_{12,13,32}+3*q_{12,23,31}-3*q_{12,31,32}+3*q_{13,21,23}+3*q_{13,21,32}-3*q_{21,23,31}+3*q_{21,31,32},0},
    
    {0,0,24*q_{11,22,33}-24*q_{12,13,23}+24*q_{12,13,32}+24*q_{12,23,31}+24*q_{12,31,32}-24*q_{13,21,23}+24*q_{13,21,32}-24*q_{21,23,31}-24*q_{21,31,32},8*q_{11,22,33}-8*q_{12,13,23}-8*q_{12,13,32}+8*q_{12,23,31}-8*q_{12,31,32}+8*q_{13,21,23}+8*q_{13,21,32}+8*q_{21,23,31}-8*q_{21,31,32},-8*q_{11,12,13}-8*q_{11,12,31}+8*q_{11,13,21}-8*q_{11,21,31}+8*q_{11,22,23}+8*q_{11,22,32}-8*q_{12,13,22}+8*q_{12,13,33}+8*q_{12,22,31}+8*q_{12,31,33}+8*q_{13,21,22}-8*q_{13,21,33}+8*q_{21,22,31}+8*q_{21,31,33}-8*q_{22,23,33}-8*q_{22,32,33},-4*q_{11,12,22}+4*q_{11,13,23}-4*q_{11,13,32}+4*q_{11,21,22}-4*q_{11,23,31}-4*q_{11,31,32}+4*q_{12,22,33}-4*q_{13,22,23}+4*q_{13,22,32}-4*q_{13,23,33}+4*q_{13,32,33}-4*q_{21,22,33}-4*q_{22,23,31}-4*q_{22,31,32}+4*q_{23,31,33}+4*q_{31,32,33},-24*q_{11,12,23}+24*q_{11,12,32}-24*q_{11,13,33}+24*q_{11,21,23}-24*q_{11,21,32}-24*q_{11,31,33}+24*q_{12,22,23}-24*q_{12,22,32}+24*q_{12,23,33}-24*q_{12,32,33}+24*q_{13,22,33}-24*q_{21,22,23}+24*q_{21,22,32}-24*q_{21,23,33}+24*q_{21,32,33}-24*q_{22,31,33},8*q_{11,12,23}+8*q_{11,12,32}-8*q_{11,13,22}+8*q_{11,13,33}+8*q_{11,21,23}+8*q_{11,21,32}+8*q_{11,22,31}+8*q_{11,31,33}-8*q_{12,22,23}-8*q_{12,22,32}-8*q_{12,23,33}-8*q_{12,32,33}-8*q_{21,22,23}-8*q_{21,22,32}-8*q_{21,23,33}-8*q_{21,32,33},-24*q_{11,22,23}-24*q_{11,22,32}+24*q_{11,23,33}+24*q_{11,32,33}+48*q_{12,21,23}-48*q_{12,21,32}+48*q_{13,23,31}+48*q_{13,31,32},-24*q_{11,22,33}-24*q_{12,13,23}+24*q_{12,13,32}-24*q_{12,23,31}-24*q_{12,31,32}+24*q_{13,21,23}-24*q_{13,21,32}-24*q_{21,23,31}-24*q_{21,31,32},-8*q_{11,12,23}+8*q_{11,21,32}-8*q_{12,13,21}+8*q_{12,21,31}-8*q_{12,22,32}+8*q_{12,23,33}+8*q_{13,23,32}+8*q_{21,22,23}-8*q_{21,32,33}-8*q_{23,31,32},24*q_{11,13,32}-24*q_{11,23,31}-24*q_{12,13,31}-24*q_{12,23,32}-24*q_{13,21,31}-24*q_{13,22,32}+24*q_{13,23,33}+24*q_{21,23,32}-24*q_{22,23,31}+24*q_{31,32,33},0,6*q_{11,12,13}-6*q_{11,12,31}+6*q_{11,13,21}+6*q_{11,21,31}-6*q_{11,23,33}-6*q_{11,32,33}+6*q_{12,13,22}-6*q_{12,13,33}+6*q_{12,22,31}+6*q_{12,31,33}+6*q_{13,21,22}-6*q_{13,21,33}-6*q_{21,22,31}-6*q_{21,31,33}-6*q_{22,23,33}-6*q_{22,32,33},-4*q_{11,12,33}+4*q_{11,21,33}-8*q_{12,13,31}-4*q_{12,22,33}-8*q_{12,23,32}+8*q_{13,21,31}+4*q_{21,22,33}-8*q_{21,23,32},-24*q_{11,13,22}+24*q_{11,22,31}+48*q_{12,13,21}+48*q_{12,21,31}-24*q_{13,22,33}-48*q_{13,23,32}+24*q_{22,31,33}-48*q_{23,31,32},8*q_{11,12,13}-8*q_{11,21,31}+8*q_{12,21,23}+8*q_{12,21,32}+8*q_{12,22,31}+8*q_{12,31,33}-8*q_{13,21,22}+8*q_{13,21,33}+8*q_{13,23,31}-8*q_{13,31,32},6*q_{11,22,33}+6*q_{12,13,23}+6*q_{12,13,32}+6*q_{12,23,31}-6*q_{12,31,32}+6*q_{13,21,23}+6*q_{13,21,32}-6*q_{21,23,31}+6*q_{21,31,32},-q_{11,12,22}+q_{11,12,33}-q_{11,13,23}-q_{11,13,32}+q_{11,21,22}-q_{11,21,33}-q_{11,23,31}+q_{11,31,32}+q_{13,22,23}+q_{13,22,32}+q_{13,23,33}+q_{13,32,33}-q_{22,23,31}+q_{22,31,32}+q_{23,31,33}-q_{31,32,33},0},
    
    {q_{11,12,23}+q_{11,12,32}-q_{11,13,22}+q_{11,13,33}+q_{11,21,23}+q_{11,21,32}+q_{11,22,31}+q_{11,31,33}-q_{12,22,23}-q_{12,22,32}-q_{12,23,33}-q_{12,32,33}-q_{21,22,23}-q_{21,22,32}-q_{21,23,33}-q_{21,32,33},0,18*q_{11,12,13}+18*q_{11,12,31}+18*q_{11,13,21}-18*q_{11,21,31}+18*q_{11,23,33}-18*q_{11,32,33}+18*q_{12,13,22}+18*q_{12,13,33}-18*q_{12,22,31}+18*q_{12,31,33}+18*q_{13,21,22}+18*q_{13,21,33}+18*q_{21,22,31}-18*q_{21,31,33}+18*q_{22,23,33}-18*q_{22,32,33},-12*q_{11,12,13}+12*q_{11,21,31}+6*q_{11,22,23}-6*q_{11,22,32}+6*q_{11,23,33}-6*q_{11,32,33}-24*q_{12,21,23}-24*q_{12,21,32}-12*q_{12,22,31}-12*q_{12,31,33}+12*q_{13,21,22}-12*q_{13,21,33},-12*q_{11,12,21}-12*q_{11,13,31}+12*q_{11,23,32}-12*q_{12,21,22}+12*q_{12,21,33}+12*q_{13,22,31}+12*q_{13,31,33}+12*q_{22,23,32}-12*q_{23,32,33},-3*q_{11,12,23}+3*q_{11,12,32}-3*q_{11,13,33}+3*q_{11,21,23}-3*q_{11,21,32}-3*q_{11,31,33}+3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}-3*q_{12,32,33}+3*q_{13,22,33}-3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}+3*q_{21,32,33}-3*q_{22,31,33},54*q_{11,12,33}-54*q_{11,21,33}-54*q_{12,22,33}+54*q_{21,22,33},-6*q_{11,12,22}+6*q_{11,12,33}-6*q_{11,13,23}-6*q_{11,13,32}+6*q_{11,21,22}-6*q_{11,21,33}-6*q_{11,23,31}+6*q_{11,31,32}+6*q_{13,22,23}+6*q_{13,22,32}+6*q_{13,23,33}+6*q_{13,32,33}-6*q_{22,23,31}+6*q_{22,31,32}+6*q_{23,31,33}-6*q_{31,32,33},-36*q_{11,12,21}+36*q_{11,13,31}-36*q_{11,23,32}-36*q_{12,21,22}-36*q_{12,21,33}-36*q_{13,22,31}+36*q_{13,31,33}-36*q_{22,23,32}-36*q_{23,32,33},18*q_{11,12,13}-18*q_{11,12,31}-18*q_{11,13,21}-18*q_{11,21,31}-18*q_{11,22,23}+18*q_{11,22,32}+18*q_{12,13,22}+18*q_{12,13,33}+18*q_{12,22,31}-18*q_{12,31,33}-18*q_{13,21,22}-18*q_{13,21,33}+18*q_{21,22,31}-18*q_{21,31,33}-18*q_{22,23,33}+18*q_{22,32,33},6*q_{11,12,33}+6*q_{11,21,33}+12*q_{12,13,31}-6*q_{12,22,33}-12*q_{12,23,32}+12*q_{13,21,31}-6*q_{21,22,33}+12*q_{21,23,32},-18*q_{11,12,23}-18*q_{11,12,32}+18*q_{11,13,33}+18*q_{11,21,23}+18*q_{11,21,32}-18*q_{11,31,33}+18*q_{12,22,23}+18*q_{12,22,32}-18*q_{12,23,33}-18*q_{12,32,33}-18*q_{13,22,33}-18*q_{21,22,23}-18*q_{21,22,32}+18*q_{21,23,33}+18*q_{21,32,33}-18*q_{22,31,33},-6*q_{11,12,13}+6*q_{11,12,31}-6*q_{11,13,21}-6*q_{11,21,31}+6*q_{11,23,33}+6*q_{11,32,33}-6*q_{12,13,22}+6*q_{12,13,33}-6*q_{12,22,31}-6*q_{12,31,33}-6*q_{13,21,22}+6*q_{13,21,33}+6*q_{21,22,31}+6*q_{21,31,33}+6*q_{22,23,33}+6*q_{22,32,33},0,-6*q_{11,12,23}+3*q_{11,13,22}-6*q_{11,21,32}-3*q_{11,22,31}-12*q_{12,13,21}-12*q_{12,21,31}+6*q_{12,22,32}-6*q_{12,23,33}+3*q_{13,22,33}+6*q_{21,22,23}-6*q_{21,32,33}-3*q_{22,31,33},18*q_{11,12,22}-18*q_{11,13,23}-18*q_{11,13,32}-18*q_{11,21,22}-18*q_{11,23,31}+18*q_{11,31,32}+18*q_{12,22,33}+18*q_{13,22,23}+18*q_{13,22,32}-18*q_{13,23,33}-18*q_{13,32,33}-18*q_{21,22,33}-18*q_{22,23,31}+18*q_{22,31,32}-18*q_{23,31,33}+18*q_{31,32,33},-6*q_{11,22,33}-6*q_{12,13,23}-6*q_{12,13,32}-6*q_{12,23,31}+6*q_{12,31,32}-6*q_{13,21,23}-6*q_{13,21,32}+6*q_{21,23,31}-6*q_{21,31,32},0,0,0},
    
    {0,-12*q_{11,12,23}+12*q_{11,12,32}+12*q_{11,13,22}+12*q_{11,13,33}+12*q_{11,21,23}-12*q_{11,21,32}-12*q_{11,22,31}+12*q_{11,31,33}-12*q_{12,22,23}+12*q_{12,22,32}+12*q_{12,23,33}-12*q_{12,32,33}+12*q_{21,22,23}-12*q_{21,22,32}-12*q_{21,23,33}+12*q_{21,32,33},-12*q_{11,12,22}-12*q_{11,12,33}-12*q_{11,13,23}+12*q_{11,13,32}-12*q_{11,21,22}-12*q_{11,21,33}-12*q_{11,23,31}-12*q_{11,31,32}-12*q_{13,22,23}+12*q_{13,22,32}+12*q_{13,23,33}-12*q_{13,32,33}+12*q_{22,23,31}+12*q_{22,31,32}+12*q_{23,31,33}+12*q_{31,32,33},12*q_{11,12,33}+12*q_{11,21,33}+12*q_{12,22,33}+12*q_{21,22,33},4*q_{11,12,23}+4*q_{11,12,32}-4*q_{11,13,33}+4*q_{11,21,23}+4*q_{11,21,32}-4*q_{11,31,33}+4*q_{12,22,23}+4*q_{12,22,32}-4*q_{12,23,33}-4*q_{12,32,33}-4*q_{13,22,33}+4*q_{21,22,23}+4*q_{21,22,32}-4*q_{21,23,33}-4*q_{21,32,33}+4*q_{22,31,33},-4*q_{11,12,21}+4*q_{11,13,31}+4*q_{11,23,32}+4*q_{12,21,22}+4*q_{12,21,33}+4*q_{13,22,31}-4*q_{13,31,33}-4*q_{22,23,32}-4*q_{23,32,33},24*q_{11,12,13}+24*q_{11,21,31}-12*q_{11,22,23}-12*q_{11,22,32}+12*q_{11,23,33}+12*q_{11,32,33}+48*q_{12,21,23}-48*q_{12,21,32}-24*q_{12,22,31}+24*q_{12,31,33}-24*q_{13,21,22}-24*q_{13,21,33},4*q_{11,12,13}+4*q_{11,12,31}-4*q_{11,13,21}+4*q_{11,21,31}-4*q_{11,23,33}-4*q_{11,32,33}-4*q_{12,13,22}+4*q_{12,13,33}+4*q_{12,22,31}+4*q_{12,31,33}+4*q_{13,21,22}-4*q_{13,21,33}+4*q_{21,22,31}+4*q_{21,31,33}+4*q_{22,23,33}+4*q_{22,32,33},0,0,4*q_{11,12,13}-4*q_{11,12,31}-4*q_{11,13,21}-4*q_{11,21,31}+4*q_{11,23,33}-4*q_{11,32,33}-4*q_{12,13,22}-4*q_{12,13,33}-4*q_{12,22,31}+4*q_{12,31,33}+4*q_{13,21,22}+4*q_{13,21,33}-4*q_{21,22,31}+4*q_{21,31,33}-4*q_{22,23,33}+4*q_{22,32,33},-12*q_{11,22,33}-12*q_{12,13,23}+12*q_{12,13,32}-12*q_{12,23,31}-12*q_{12,31,32}+12*q_{13,21,23}-12*q_{13,21,32}-12*q_{21,23,31}-12*q_{21,31,32},4*q_{11,12,33}-4*q_{11,21,33}+8*q_{12,13,31}+4*q_{12,22,33}+8*q_{12,23,32}-8*q_{13,21,31}-4*q_{21,22,33}+8*q_{21,23,32},6*q_{11,12,23}-3*q_{11,13,22}+6*q_{11,21,32}+3*q_{11,22,31}+12*q_{12,13,21}+12*q_{12,21,31}-6*q_{12,22,32}+6*q_{12,23,33}-3*q_{13,22,33}-6*q_{21,22,23}+6*q_{21,32,33}+3*q_{22,31,33},0,0,4*q_{11,12,23}-4*q_{11,12,32}+4*q_{11,13,33}+4*q_{11,21,23}-4*q_{11,21,32}-4*q_{11,31,33}+4*q_{12,22,23}-4*q_{12,22,32}+4*q_{12,23,33}-4*q_{12,32,33}+4*q_{13,22,33}+4*q_{21,22,23}-4*q_{21,22,32}+4*q_{21,23,33}-4*q_{21,32,33}+4*q_{22,31,33},-3*q_{11,12,22}+3*q_{11,13,23}-3*q_{11,13,32}-3*q_{11,21,22}+3*q_{11,23,31}+3*q_{11,31,32}-3*q_{12,22,33}+3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}-3*q_{13,32,33}-3*q_{21,22,33}-3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}+3*q_{31,32,33},-q_{11,12,21}-q_{11,13,31}-q_{11,23,32}+q_{12,21,22}-q_{12,21,33}-q_{13,22,31}-q_{13,31,33}+q_{22,23,32}-q_{23,32,33},-3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}-3*q_{11,21,31}+3*q_{11,22,23}+3*q_{11,22,32}+3*q_{12,13,22}-3*q_{12,13,33}+3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}-3*q_{21,22,31}-3*q_{21,31,33}+3*q_{22,23,33}+3*q_{22,32,33}},
    
    {4*q_{11,12,13}+4*q_{11,12,31}-4*q_{11,13,21}+4*q_{11,21,31}-4*q_{11,23,33}-4*q_{11,32,33}-4*q_{12,13,22}+4*q_{12,13,33}+4*q_{12,22,31}+4*q_{12,31,33}+4*q_{13,21,22}-4*q_{13,21,33}+4*q_{21,22,31}+4*q_{21,31,33}+4*q_{22,23,33}+4*q_{22,32,33},72*q_{11,12,22}+72*q_{11,12,33}+72*q_{11,13,23}-72*q_{11,13,32}-72*q_{11,21,22}-72*q_{11,21,33}-72*q_{11,23,31}-72*q_{11,31,32}-72*q_{13,22,23}+72*q_{13,22,32}+72*q_{13,23,33}-72*q_{13,32,33}-72*q_{22,23,31}-72*q_{22,31,32}-72*q_{23,31,33}-72*q_{31,32,33},-72*q_{11,12,23}+72*q_{11,12,32}+72*q_{11,13,22}+72*q_{11,13,33}-72*q_{11,21,23}+72*q_{11,21,32}+72*q_{11,22,31}-72*q_{11,31,33}+72*q_{12,22,23}-72*q_{12,22,32}-72*q_{12,23,33}+72*q_{12,32,33}+72*q_{21,22,23}-72*q_{21,22,32}-72*q_{21,23,33}+72*q_{21,32,33},24*q_{11,12,23}-24*q_{11,12,32}+24*q_{11,13,33}+24*q_{11,21,23}-24*q_{11,21,32}-24*q_{11,31,33}+24*q_{12,22,23}-24*q_{12,22,32}+24*q_{12,23,33}-24*q_{12,32,33}+24*q_{13,22,33}+24*q_{21,22,23}-24*q_{21,22,32}+24*q_{21,23,33}-24*q_{21,32,33}+24*q_{22,31,33},-24*q_{11,12,33}+48*q_{11,13,32}+24*q_{11,21,33}+48*q_{11,23,31}-96*q_{12,13,31}-24*q_{12,22,33}+96*q_{13,21,31}+48*q_{13,22,32}-48*q_{13,23,33}+24*q_{21,22,33}-48*q_{22,23,31}+48*q_{31,32,33},-24*q_{11,12,13}-24*q_{11,21,31}-12*q_{11,22,23}-12*q_{11,22,32}+12*q_{11,23,33}+12*q_{11,32,33}+24*q_{12,22,31}-24*q_{12,31,33}+24*q_{13,21,22}+24*q_{13,21,33}+48*q_{13,23,31}+48*q_{13,31,32},-144*q_{11,12,21}+144*q_{11,13,31}-144*q_{11,23,32}-144*q_{12,21,22}-144*q_{12,21,33}-144*q_{13,22,31}+144*q_{13,31,33}-144*q_{22,23,32}-144*q_{23,32,33},-48*q_{11,12,21}-48*q_{11,13,31}-48*q_{11,23,32}+48*q_{12,21,22}-48*q_{12,21,33}-48*q_{13,22,31}-48*q_{13,31,33}+48*q_{22,23,32}-48*q_{23,32,33},0,0,-24*q_{11,22,33}-24*q_{12,13,23}+24*q_{12,13,32}-24*q_{12,23,31}-24*q_{12,31,32}+24*q_{13,21,23}-24*q_{13,21,32}-24*q_{21,23,31}-24*q_{21,31,32},72*q_{11,12,13}-72*q_{11,12,31}-72*q_{11,13,21}-72*q_{11,21,31}-72*q_{11,22,23}+72*q_{11,22,32}+72*q_{12,13,22}+72*q_{12,13,33}+72*q_{12,22,31}-72*q_{12,31,33}-72*q_{13,21,22}-72*q_{13,21,33}+72*q_{21,22,31}-72*q_{21,31,33}-72*q_{22,23,33}+72*q_{22,32,33},24*q_{11,13,22}-24*q_{11,22,31}-48*q_{12,13,21}-48*q_{12,21,31}+24*q_{13,22,33}+48*q_{13,23,32}-24*q_{22,31,33}+48*q_{23,31,32},-18*q_{11,12,22}+18*q_{11,13,23}+18*q_{11,13,32}+18*q_{11,21,22}+18*q_{11,23,31}-18*q_{11,31,32}-18*q_{12,22,33}-18*q_{13,22,23}-18*q_{13,22,32}+18*q_{13,23,33}+18*q_{13,32,33}+18*q_{21,22,33}+18*q_{22,23,31}-18*q_{22,31,32}+18*q_{23,31,33}-18*q_{31,32,33},0,0,-24*q_{11,12,22}+24*q_{11,13,23}-24*q_{11,13,32}-24*q_{11,21,22}+24*q_{11,23,31}+24*q_{11,31,32}-24*q_{12,22,33}+24*q_{13,22,23}-24*q_{13,22,32}+24*q_{13,23,33}-24*q_{13,32,33}-24*q_{21,22,33}-24*q_{22,23,31}-24*q_{22,31,32}+24*q_{23,31,33}+24*q_{31,32,33},-54*q_{11,13,22}-54*q_{11,22,31}-54*q_{13,22,33}-54*q_{22,31,33},3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}+3*q_{11,21,31}-3*q_{11,22,23}-3*q_{11,22,32}-3*q_{12,13,22}+3*q_{12,13,33}-3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}+3*q_{21,22,31}+3*q_{21,31,33}-3*q_{22,23,33}-3*q_{22,32,33},0},
    
    {0,-24*q_{11,22,33}+24*q_{12,13,23}-24*q_{12,13,32}-24*q_{12,23,31}-24*q_{12,31,32}+24*q_{13,21,23}-24*q_{13,21,32}+24*q_{21,23,31}+24*q_{21,31,32},24*q_{11,22,23}+24*q_{11,22,32}-24*q_{11,23,33}-24*q_{11,32,33}-48*q_{12,21,23}+48*q_{12,21,32}-48*q_{13,23,31}-48*q_{13,31,32},-8*q_{11,12,13}-8*q_{11,12,31}+8*q_{11,13,21}-8*q_{11,21,31}+8*q_{11,23,33}+8*q_{11,32,33}+8*q_{12,13,22}-8*q_{12,13,33}-8*q_{12,22,31}-8*q_{12,31,33}-8*q_{13,21,22}+8*q_{13,21,33}-8*q_{21,22,31}-8*q_{21,31,33}-8*q_{22,23,33}-8*q_{22,32,33},8*q_{11,22,33}-8*q_{12,13,23}-8*q_{12,13,32}+8*q_{12,23,31}-8*q_{12,31,32}+8*q_{13,21,23}+8*q_{13,21,32}+8*q_{21,23,31}-8*q_{21,31,32},-4*q_{11,13,22}-4*q_{11,22,31}+8*q_{12,13,21}-8*q_{12,21,31}+4*q_{13,22,33}+8*q_{13,23,32}+4*q_{22,31,33}-8*q_{23,31,32},24*q_{11,12,33}+24*q_{11,21,33}+48*q_{12,13,31}-24*q_{12,22,33}-48*q_{12,23,32}+48*q_{13,21,31}-24*q_{21,22,33}+48*q_{21,23,32},-8*q_{11,12,22}+8*q_{11,12,33}-8*q_{11,13,23}-8*q_{11,13,32}-8*q_{11,21,22}+8*q_{11,21,33}+8*q_{11,23,31}-8*q_{11,31,32}-8*q_{13,22,23}-8*q_{13,22,32}-8*q_{13,23,33}-8*q_{13,32,33}-8*q_{22,23,31}+8*q_{22,31,32}+8*q_{23,31,33}-8*q_{31,32,33},24*q_{11,22,33}+24*q_{12,13,23}-24*q_{12,13,32}+24*q_{12,23,31}+24*q_{12,31,32}-24*q_{13,21,23}+24*q_{13,21,32}+24*q_{21,23,31}+24*q_{21,31,32},0,-8*q_{11,13,32}-8*q_{11,23,31}+8*q_{12,13,31}-8*q_{12,23,32}-8*q_{13,21,31}-8*q_{13,22,32}+8*q_{13,23,33}-8*q_{21,23,32}+8*q_{22,23,31}-8*q_{31,32,33},-24*q_{11,12,23}-24*q_{11,21,32}-24*q_{12,13,21}-24*q_{12,21,31}+24*q_{12,22,32}-24*q_{12,23,33}-24*q_{13,23,32}+24*q_{21,22,23}-24*q_{21,32,33}-24*q_{23,31,32},-8*q_{11,12,13}+8*q_{11,21,31}-8*q_{12,21,23}-8*q_{12,21,32}-8*q_{12,22,31}-8*q_{12,31,33}+8*q_{13,21,22}-8*q_{13,21,33}-8*q_{13,23,31}+8*q_{13,31,32},6*q_{11,22,33}+6*q_{12,13,23}+6*q_{12,13,32}+6*q_{12,23,31}-6*q_{12,31,32}+6*q_{13,21,23}+6*q_{13,21,32}-6*q_{21,23,31}+6*q_{21,31,32},-4*q_{11,12,23}+4*q_{11,12,32}-4*q_{11,13,33}-4*q_{11,21,23}+4*q_{11,21,32}+4*q_{11,31,33}-4*q_{12,22,23}+4*q_{12,22,32}-4*q_{12,23,33}+4*q_{12,32,33}-4*q_{13,22,33}-4*q_{21,22,23}+4*q_{21,22,32}-4*q_{21,23,33}+4*q_{21,32,33}-4*q_{22,31,33},24*q_{11,12,22}-24*q_{11,13,23}+24*q_{11,13,32}+24*q_{11,21,22}-24*q_{11,23,31}-24*q_{11,31,32}+24*q_{12,22,33}-24*q_{13,22,23}+24*q_{13,22,32}-24*q_{13,23,33}+24*q_{13,32,33}+24*q_{21,22,33}+24*q_{22,23,31}+24*q_{22,31,32}-24*q_{23,31,33}-24*q_{31,32,33},0,6*q_{11,12,13}-6*q_{11,12,31}+6*q_{11,13,21}+6*q_{11,21,31}-6*q_{11,22,23}-6*q_{11,22,32}-6*q_{12,13,22}+6*q_{12,13,33}-6*q_{12,22,31}-6*q_{12,31,33}-6*q_{13,21,22}+6*q_{13,21,33}+6*q_{21,22,31}+6*q_{21,31,33}-6*q_{22,23,33}-6*q_{22,32,33},-q_{11,12,23}-q_{11,12,32}+q_{11,13,22}-q_{11,13,33}+q_{11,21,23}+q_{11,21,32}+q_{11,22,31}+q_{11,31,33}-q_{12,22,23}-q_{12,22,32}-q_{12,23,33}-q_{12,32,33}+q_{21,22,23}+q_{21,22,32}+q_{21,23,33}+q_{21,32,33},0},
    
    {-q_{11,12,22}+q_{11,12,33}-q_{11,13,23}-q_{11,13,32}-q_{11,21,22}+q_{11,21,33}+q_{11,23,31}-q_{11,31,32}-q_{13,22,23}-q_{13,22,32}-q_{13,23,33}-q_{13,32,33}-q_{22,23,31}+q_{22,31,32}+q_{23,31,33}-q_{31,32,33},-18*q_{11,12,13}-18*q_{11,12,31}-18*q_{11,13,21}+18*q_{11,21,31}-18*q_{11,23,33}+18*q_{11,32,33}-18*q_{12,13,22}-18*q_{12,13,33}+18*q_{12,22,31}-18*q_{12,31,33}-18*q_{13,21,22}-18*q_{13,21,33}-18*q_{21,22,31}+18*q_{21,31,33}-18*q_{22,23,33}+18*q_{22,32,33},36*q_{11,12,21}-36*q_{11,13,31}+36*q_{11,23,32}+36*q_{12,21,22}+36*q_{12,21,33}+36*q_{13,22,31}-36*q_{13,31,33}+36*q_{22,23,32}+36*q_{23,32,33},-12*q_{11,12,21}-12*q_{11,13,31}-12*q_{11,23,32}+12*q_{12,21,22}-12*q_{12,21,33}-12*q_{13,22,31}-12*q_{13,31,33}+12*q_{22,23,32}-12*q_{23,32,33},12*q_{11,12,13}-12*q_{11,21,31}+6*q_{11,22,23}-6*q_{11,22,32}+6*q_{11,23,33}-6*q_{11,32,33}+12*q_{12,22,31}+12*q_{12,31,33}-12*q_{13,21,22}+12*q_{13,21,33}+24*q_{13,23,31}-24*q_{13,31,32},-3*q_{11,12,33}+6*q_{11,13,32}-3*q_{11,21,33}-6*q_{11,23,31}-12*q_{12,13,31}+3*q_{12,22,33}-12*q_{13,21,31}-6*q_{13,22,32}+6*q_{13,23,33}+3*q_{21,22,33}-6*q_{22,23,31}+6*q_{31,32,33},-18*q_{11,12,23}-18*q_{11,12,32}+18*q_{11,13,33}+18*q_{11,21,23}+18*q_{11,21,32}-18*q_{11,31,33}+18*q_{12,22,23}+18*q_{12,22,32}-18*q_{12,23,33}-18*q_{12,32,33}-18*q_{13,22,33}-18*q_{21,22,23}-18*q_{21,22,32}+18*q_{21,23,33}+18*q_{21,32,33}-18*q_{22,31,33},-6*q_{11,12,23}-6*q_{11,12,32}+6*q_{11,13,22}-6*q_{11,13,33}+6*q_{11,21,23}+6*q_{11,21,32}+6*q_{11,22,31}+6*q_{11,31,33}-6*q_{12,22,23}-6*q_{12,22,32}-6*q_{12,23,33}-6*q_{12,32,33}+6*q_{21,22,23}+6*q_{21,22,32}+6*q_{21,23,33}+6*q_{21,32,33},-18*q_{11,12,13}+18*q_{11,12,31}+18*q_{11,13,21}+18*q_{11,21,31}+18*q_{11,22,23}-18*q_{11,22,32}-18*q_{12,13,22}-18*q_{12,13,33}-18*q_{12,22,31}+18*q_{12,31,33}+18*q_{13,21,22}+18*q_{13,21,33}-18*q_{21,22,31}+18*q_{21,31,33}+18*q_{22,23,33}-18*q_{22,32,33},0,-6*q_{11,13,22}+6*q_{11,22,31}+12*q_{12,13,21}+12*q_{12,21,31}-6*q_{13,22,33}-12*q_{13,23,32}+6*q_{22,31,33}-12*q_{23,31,32},18*q_{11,12,22}-18*q_{11,13,23}-18*q_{11,13,32}-18*q_{11,21,22}-18*q_{11,23,31}+18*q_{11,31,32}+18*q_{12,22,33}+18*q_{13,22,23}+18*q_{13,22,32}-18*q_{13,23,33}-18*q_{13,32,33}-18*q_{21,22,33}-18*q_{22,23,31}+18*q_{22,31,32}-18*q_{23,31,33}+18*q_{31,32,33},-6*q_{11,22,33}-6*q_{12,13,23}-6*q_{12,13,32}-6*q_{12,23,31}+6*q_{12,31,32}-6*q_{13,21,23}-6*q_{13,21,32}+6*q_{21,23,31}-6*q_{21,31,32},0,3*q_{11,12,22}-3*q_{11,13,23}+3*q_{11,13,32}+3*q_{11,21,22}-3*q_{11,23,31}-3*q_{11,31,32}+3*q_{12,22,33}-3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}+3*q_{13,32,33}+3*q_{21,22,33}+3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}-3*q_{31,32,33},54*q_{11,13,22}+54*q_{11,22,31}+54*q_{13,22,33}+54*q_{22,31,33},-6*q_{11,12,13}+6*q_{11,12,31}-6*q_{11,13,21}-6*q_{11,21,31}+6*q_{11,22,23}+6*q_{11,22,32}+6*q_{12,13,22}-6*q_{12,13,33}+6*q_{12,22,31}+6*q_{12,31,33}+6*q_{13,21,22}-6*q_{13,21,33}-6*q_{21,22,31}-6*q_{21,31,33}+6*q_{22,23,33}+6*q_{22,32,33},0,0,0},
    
    {0,3*q_{11,12,23}-3*q_{11,12,32}+3*q_{11,13,33}-3*q_{11,21,23}+3*q_{11,21,32}+3*q_{11,31,33}-3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}+3*q_{12,32,33}-3*q_{13,22,33}+3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}-3*q_{21,32,33}+3*q_{22,31,33},-3*q_{11,12,33}-6*q_{11,13,32}-3*q_{11,21,33}+6*q_{11,23,31}+3*q_{12,22,33}+12*q_{12,23,32}+6*q_{13,22,32}-6*q_{13,23,33}+3*q_{21,22,33}-12*q_{21,23,32}+6*q_{22,23,31}-6*q_{31,32,33},q_{11,12,22}-q_{11,12,33}+q_{11,13,23}+q_{11,13,32}+q_{11,21,22}-q_{11,21,33}-q_{11,23,31}+q_{11,31,32}+q_{13,22,23}+q_{13,22,32}+q_{13,23,33}+q_{13,32,33}+q_{22,23,31}-q_{22,31,32}-q_{23,31,33}+q_{31,32,33},-q_{11,12,23}-q_{11,12,32}+q_{11,13,22}-q_{11,13,33}-q_{11,21,23}-q_{11,21,32}-q_{11,22,31}-q_{11,31,33}+q_{12,22,23}+q_{12,22,32}+q_{12,23,33}+q_{12,32,33}+q_{21,22,23}+q_{21,22,32}+q_{21,23,33}+q_{21,32,33},q_{11,12,21}+q_{11,13,31}-q_{11,23,32}+q_{12,21,22}-q_{12,21,33}-q_{13,22,31}-q_{13,31,33}-q_{22,23,32}+q_{23,32,33},-3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}-3*q_{11,21,31}+3*q_{11,23,33}+3*q_{11,32,33}-3*q_{12,13,22}+3*q_{12,13,33}-3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}+3*q_{21,22,31}+3*q_{21,31,33}+3*q_{22,23,33}+3*q_{22,32,33},3*q_{11,22,23}+3*q_{11,22,32}+3*q_{11,23,33}+3*q_{11,32,33},6*q_{11,12,23}+3*q_{11,13,22}+6*q_{11,21,32}-3*q_{11,22,31}-6*q_{12,22,32}+6*q_{12,23,33}+3*q_{13,22,33}+12*q_{13,23,32}-6*q_{21,22,23}+6*q_{21,32,33}-3*q_{22,31,33}+12*q_{23,31,32},-3*q_{11,12,22}+3*q_{11,13,23}-3*q_{11,13,32}-3*q_{11,21,22}+3*q_{11,23,31}+3*q_{11,31,32}-3*q_{12,22,33}+3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}-3*q_{13,32,33}-3*q_{21,22,33}-3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}+3*q_{31,32,33},-q_{11,22,23}+q_{11,22,32}-q_{11,23,33}+q_{11,32,33}+2*q_{12,21,23}+2*q_{12,21,32}-2*q_{13,23,31}+2*q_{13,31,32},-3*q_{11,22,33}-3*q_{12,13,23}-3*q_{12,13,32}-3*q_{12,23,31}+3*q_{12,31,32}-3*q_{13,21,23}-3*q_{13,21,32}+3*q_{21,23,31}-3*q_{21,31,32},q_{11,12,22}-q_{11,12,33}+q_{11,13,23}+q_{11,13,32}-q_{11,21,22}+q_{11,21,33}+q_{11,23,31}-q_{11,31,32}-q_{13,22,23}-q_{13,22,32}-q_{13,23,33}-q_{13,32,33}+q_{22,23,31}-q_{22,31,32}-q_{23,31,33}+q_{31,32,33},0,q_{11,12,21}+q_{11,13,31}+q_{11,23,32}-q_{12,21,22}+q_{12,21,33}+q_{13,22,31}+q_{13,31,33}-q_{22,23,32}+q_{23,32,33},-3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}-3*q_{11,21,31}+3*q_{11,22,23}+3*q_{11,22,32}+3*q_{12,13,22}-3*q_{12,13,33}+3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}-3*q_{21,22,31}-3*q_{21,31,33}+3*q_{22,23,33}+3*q_{22,32,33},q_{11,12,23}+q_{11,12,32}-q_{11,13,22}+q_{11,13,33}-q_{11,21,23}-q_{11,21,32}-q_{11,22,31}-q_{11,31,33}+q_{12,22,23}+q_{12,22,32}+q_{12,23,33}+q_{12,32,33}-q_{21,22,23}-q_{21,22,32}-q_{21,23,33}-q_{21,32,33},0,0,0},
    
    {q_{11,22,23}+q_{11,22,32}+q_{11,23,33}+q_{11,32,33},-18*q_{11,12,33}+18*q_{11,21,33}+18*q_{12,22,33}-18*q_{21,22,33},18*q_{11,12,23}+18*q_{11,12,32}-18*q_{11,13,33}-18*q_{11,21,23}-18*q_{11,21,32}+18*q_{11,31,33}-18*q_{12,22,23}-18*q_{12,22,32}+18*q_{12,23,33}+18*q_{12,32,33}+18*q_{13,22,33}+18*q_{21,22,23}+18*q_{21,22,32}-18*q_{21,23,33}-18*q_{21,32,33}+18*q_{22,31,33},-6*q_{11,12,23}-6*q_{11,12,32}+6*q_{11,13,22}-6*q_{11,13,33}+6*q_{11,21,23}+6*q_{11,21,32}+6*q_{11,22,31}+6*q_{11,31,33}-6*q_{12,22,23}-6*q_{12,22,32}-6*q_{12,23,33}-6*q_{12,32,33}+6*q_{21,22,23}+6*q_{21,22,32}+6*q_{21,23,33}+6*q_{21,32,33},-6*q_{11,12,22}+6*q_{11,12,33}-6*q_{11,13,23}-6*q_{11,13,32}+6*q_{11,21,22}-6*q_{11,21,33}-6*q_{11,23,31}+6*q_{11,31,32}+6*q_{13,22,23}+6*q_{13,22,32}+6*q_{13,23,33}+6*q_{13,32,33}-6*q_{22,23,31}+6*q_{22,31,32}+6*q_{23,31,33}-6*q_{31,32,33},3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}+3*q_{11,21,31}-3*q_{11,23,33}-3*q_{11,32,33}+3*q_{12,13,22}-3*q_{12,13,33}+3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}-3*q_{21,22,31}-3*q_{21,31,33}-3*q_{22,23,33}-3*q_{22,32,33},0,0,-18*q_{11,12,22}+18*q_{11,13,23}+18*q_{11,13,32}+18*q_{11,21,22}+18*q_{11,23,31}-18*q_{11,31,32}-18*q_{12,22,33}-18*q_{13,22,23}-18*q_{13,22,32}+18*q_{13,23,33}+18*q_{13,32,33}+18*q_{21,22,33}+18*q_{22,23,31}-18*q_{22,31,32}+18*q_{23,31,33}-18*q_{31,32,33},-18*q_{11,13,22}-18*q_{11,22,31}-18*q_{13,22,33}-18*q_{22,31,33},6*q_{11,22,33}+6*q_{12,13,23}+6*q_{12,13,32}+6*q_{12,23,31}-6*q_{12,31,32}+6*q_{13,21,23}+6*q_{13,21,32}-6*q_{21,23,31}+6*q_{21,31,32},0,0,0,3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}+3*q_{11,21,31}-3*q_{11,22,23}-3*q_{11,22,32}-3*q_{12,13,22}+3*q_{12,13,33}-3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}+3*q_{21,22,31}+3*q_{21,31,33}-3*q_{22,23,33}-3*q_{22,32,33},0,0,0,0,0}
    
    }

==> anc/essentialChowSecond.m2 <==
R = QQ[q_{11,12,13},q_{11,12,21},q_{11,12,22},q_{11,12,23},q_{11,12,31},q_{11,12,32},q_{11,12,33},q_{11,13,21},q_{11,13,22},q_{11,13,23},q_{11,13,31},q_{11,13,32},q_{11,13,33},q_{11,21,22},q_{11,21,23},q_{11,21,31},q_{11,21,32},q_{11,21,33},q_{11,22,23},q_{11,22,31},q_{11,22,32},q_{11,22,33},q_{11,23,31},q_{11,23,32},q_{11,23,33},q_{11,31,32},q_{11,31,33},q_{11,32,33},q_{12,13,21},q_{12,13,22},q_{12,13,23},q_{12,13,31},q_{12,13,32},q_{12,13,33},q_{12,21,22},q_{12,21,23},q_{12,21,31},q_{12,21,32},q_{12,21,33},q_{12,22,23},q_{12,22,31},q_{12,22,32},q_{12,22,33},q_{12,23,31},q_{12,23,32},q_{12,23,33},q_{12,31,32},q_{12,31,33},q_{12,32,33},q_{13,21,22},q_{13,21,23},q_{13,21,31},q_{13,21,32},q_{13,21,33},q_{13,22,23},q_{13,22,31},q_{13,22,32},q_{13,22,33},q_{13,23,31},q_{13,23,32},q_{13,23,33},q_{13,31,32},q_{13,31,33},q_{13,32,33},q_{21,22,23},q_{21,22,31},q_{21,22,32},q_{21,22,33},q_{21,23,31},q_{21,23,32},q_{21,23,33},q_{21,31,32},q_{21,31,33},q_{21,32,33},q_{22,23,31},q_{22,23,32},q_{22,23,33},q_{22,31,32},q_{22,31,33},q_{22,32,33},q_{23,31,32},q_{23,31,33},q_{23,32,33},q_{31,32,33}]



M = matrix{
    
    {0,4*q_{11,12,33}+4*q_{11,21,33}+4*q_{12,22,33}+4*q_{21,22,33},4*q_{11,12,23}+4*q_{11,12,32}-4*q_{11,13,33}+4*q_{11,21,23}+4*q_{11,21,32}-4*q_{11,31,33}+4*q_{12,22,23}+4*q_{12,22,32}-4*q_{12,23,33}-4*q_{12,32,33}-4*q_{13,22,33}+4*q_{21,22,23}+4*q_{21,22,32}-4*q_{21,23,33}-4*q_{21,32,33}+4*q_{22,31,33},q_{11,12,13}+q_{11,12,31}-q_{11,13,21}+q_{11,21,31}-q_{12,13,22}-q_{12,13,33}+q_{12,22,31}-q_{12,31,33}+q_{13,21,22}+q_{13,21,33}+q_{21,22,31}-q_{21,31,33},-2*q_{11,12,23}+2*q_{11,12,32}-2*q_{11,21,23}+2*q_{11,21,32}-2*q_{12,22,23}+2*q_{12,22,32}+2*q_{12,23,33}-2*q_{12,32,33}-2*q_{21,22,23}+2*q_{21,22,32}+2*q_{21,23,33}-2*q_{21,32,33},q_{11,12,13}-q_{11,12,31}-q_{11,13,21}-q_{11,21,31}+2*q_{11,23,33}-2*q_{11,32,33}-q_{12,13,22}-q_{12,13,33}-q_{12,22,31}+q_{12,31,33}+q_{13,21,22}+q_{13,21,33}-q_{21,22,31}+q_{21,31,33}-2*q_{22,23,33}+2*q_{22,32,33},-2*q_{11,13,23}+2*q_{11,13,32}-2*q_{11,23,31}-2*q_{11,31,32}-2*q_{13,22,23}+2*q_{13,22,32}+2*q_{13,23,33}-2*q_{13,32,33}+2*q_{22,23,31}+2*q_{22,31,32}+2*q_{23,31,33}+2*q_{31,32,33},-q_{11,13,23}-q_{11,13,32}+q_{11,23,31}-q_{11,31,32}-q_{13,22,23}-q_{13,22,32}+q_{13,23,33}+q_{13,32,33}-q_{22,23,31}+q_{22,31,32}-q_{23,31,33}+q_{31,32,33},4*q_{11,13,31}+8*q_{11,23,32}+2*q_{12,13,23}-2*q_{12,13,32}-2*q_{12,23,31}-2*q_{12,31,32}-2*q_{13,21,23}+2*q_{13,21,32}+4*q_{13,22,31}-4*q_{13,31,33}-2*q_{21,23,31}-2*q_{21,31,32}-8*q_{22,23,32}-8*q_{23,32,33},2*q_{11,12,23}+2*q_{11,12,32}-4*q_{11,13,33}+2*q_{11,21,23}+2*q_{11,21,32}-4*q_{11,31,33}+2*q_{12,22,23}+2*q_{12,22,32}-2*q_{12,23,33}-2*q_{12,32,33}-4*q_{13,22,33}+2*q_{21,22,23}+2*q_{21,22,32}-2*q_{21,23,33}-2*q_{21,32,33}+4*q_{22,31,33},4*q_{11,13,31}+4*q_{11,23,32}+4*q_{13,22,31}-4*q_{13,31,33}-4*q_{22,23,32}-4*q_{23,32,33},-q_{11,12,13}+q_{11,12,31}+q_{11,13,21}+q_{11,21,31}+2*q_{11,23,33}-2*q_{11,32,33}+q_{12,13,22}+q_{12,13,33}+q_{12,22,31}-q_{12,31,33}-q_{13,21,22}-q_{13,21,33}+q_{21,22,31}-q_{21,31,33}-2*q_{22,23,33}+2*q_{22,32,33},2*q_{12,13,23}+2*q_{12,13,32}-2*q_{12,23,31}+2*q_{12,31,32}-2*q_{13,21,23}-2*q_{13,21,32}-2*q_{21,23,31}+2*q_{21,31,32},-4*q_{13,23,32}+4*q_{23,31,32},q_{11,13,23}-q_{11,13,32}-q_{11,23,31}-q_{11,31,32}-2*q_{12,13,31}-4*q_{12,23,32}+2*q_{13,21,31}+q_{13,22,23}-q_{13,22,32}+q_{13,23,33}-q_{13,32,33}-4*q_{21,23,32}+q_{22,23,31}+q_{22,31,32}-q_{23,31,33}-q_{31,32,33},2*q_{11,12,13}+2*q_{11,12,31}-2*q_{11,13,21}+2*q_{11,21,31}-2*q_{12,13,22}+2*q_{12,13,33}+2*q_{12,22,31}+2*q_{12,31,33}+2*q_{13,21,22}-2*q_{13,21,33}+2*q_{21,22,31}+2*q_{21,31,33},-q_{11,12,23}+q_{11,12,32}-q_{11,21,23}+q_{11,21,32}-q_{12,22,23}+q_{12,22,32}-q_{12,23,33}+q_{12,32,33}-q_{21,22,23}+q_{21,22,32}-q_{21,23,33}+q_{21,32,33},-q_{11,13,23}+q_{11,13,32}+q_{11,23,31}+q_{11,31,32}-2*q_{12,13,31}+2*q_{13,21,31}-q_{13,22,23}+q_{13,22,32}-q_{13,23,33}+q_{13,32,33}-q_{22,23,31}-q_{22,31,32}+q_{23,31,33}+q_{31,32,33},4*q_{13,23,31}+4*q_{13,31,32},q_{12,13,23}-q_{12,13,32}+q_{12,23,31}+q_{12,31,32}-q_{13,21,23}+q_{13,21,32}+q_{21,23,31}+q_{21,31,32}},
    
    {-4*q_{11,12,33}-4*q_{11,21,33}-4*q_{12,22,33}-4*q_{21,22,33},0,12*q_{11,12,13}+12*q_{11,12,31}-12*q_{11,13,21}+12*q_{11,21,31}-12*q_{11,23,33}-12*q_{11,32,33}-12*q_{12,13,22}+12*q_{12,13,33}+12*q_{12,22,31}+12*q_{12,31,33}+12*q_{13,21,22}-12*q_{13,21,33}+12*q_{21,22,31}+12*q_{21,31,33}+12*q_{22,23,33}+12*q_{22,32,33},-3*q_{11,12,23}-3*q_{11,12,32}-3*q_{11,21,23}-3*q_{11,21,32}-3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}+3*q_{12,32,33}-3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}+3*q_{21,32,33},-6*q_{11,12,13}+6*q_{11,12,31}+6*q_{11,13,21}+6*q_{11,21,31}+6*q_{12,13,22}+6*q_{12,13,33}+6*q_{12,22,31}-6*q_{12,31,33}-6*q_{13,21,22}-6*q_{13,21,33}+6*q_{21,22,31}-6*q_{21,31,33},-3*q_{11,12,23}+3*q_{11,12,32}-3*q_{11,21,23}+3*q_{11,21,32}-3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}+3*q_{12,32,33}-3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}+3*q_{21,32,33},6*q_{12,13,23}-6*q_{12,13,32}+6*q_{12,23,31}+6*q_{12,31,32}-6*q_{13,21,23}+6*q_{13,21,32}+6*q_{21,23,31}+6*q_{21,31,32},3*q_{12,13,23}+3*q_{12,13,32}-3*q_{12,23,31}+3*q_{12,31,32}-3*q_{13,21,23}-3*q_{13,21,32}-3*q_{21,23,31}+3*q_{21,31,32},6*q_{11,13,23}+6*q_{11,13,32}+6*q_{11,23,31}-6*q_{11,31,32}-24*q_{12,13,31}-12*q_{12,23,32}+24*q_{13,21,31}+6*q_{13,22,23}+6*q_{13,22,32}-6*q_{13,23,33}-6*q_{13,32,33}-12*q_{21,23,32}-6*q_{22,23,31}+6*q_{22,31,32}-6*q_{23,31,33}+6*q_{31,32,33},6*q_{11,12,13}+6*q_{11,12,31}-6*q_{11,13,21}+6*q_{11,21,31}-6*q_{12,13,22}+6*q_{12,13,33}+6*q_{12,22,31}+6*q_{12,31,33}+6*q_{13,21,22}-6*q_{13,21,33}+6*q_{21,22,31}+6*q_{21,31,33},-12*q_{12,13,31}-12*q_{12,23,32}+12*q_{13,21,31}-12*q_{21,23,32},3*q_{11,12,23}-3*q_{11,12,32}+12*q_{11,13,33}+3*q_{11,21,23}-3*q_{11,21,32}-12*q_{11,31,33}+3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}-3*q_{12,32,33}+12*q_{13,22,33}+3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}-3*q_{21,32,33}+12*q_{22,31,33},6*q_{11,13,23}+6*q_{11,13,32}-6*q_{11,23,31}+6*q_{11,31,32}+6*q_{13,22,23}+6*q_{13,22,32}+6*q_{13,23,33}+6*q_{13,32,33}+6*q_{22,23,31}-6*q_{22,31,32}-6*q_{23,31,33}+6*q_{31,32,33},-12*q_{13,23,31}+12*q_{13,31,32},-12*q_{11,13,31}-6*q_{11,23,32}-3*q_{12,13,23}-3*q_{12,13,32}-3*q_{12,23,31}+3*q_{12,31,32}+3*q_{13,21,23}+3*q_{13,21,32}-12*q_{13,22,31}-12*q_{13,31,33}-3*q_{21,23,31}+3*q_{21,31,32}+6*q_{22,23,32}-6*q_{23,32,33},-6*q_{11,12,23}-6*q_{11,12,32}-6*q_{11,21,23}-6*q_{11,21,32}-6*q_{12,22,23}-6*q_{12,22,32}-6*q_{12,23,33}-6*q_{12,32,33}-6*q_{21,22,23}-6*q_{21,22,32}-6*q_{21,23,33}-6*q_{21,32,33},-3*q_{11,12,13}+3*q_{11,12,31}+3*q_{11,13,21}+3*q_{11,21,31}+3*q_{12,13,22}-3*q_{12,13,33}+3*q_{12,22,31}+3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}+3*q_{21,22,31}+3*q_{21,31,33},-6*q_{11,23,32}+3*q_{12,13,23}+3*q_{12,13,32}+3*q_{12,23,31}-3*q_{12,31,32}-3*q_{13,21,23}-3*q_{13,21,32}+3*q_{21,23,31}-3*q_{21,31,32}+6*q_{22,23,32}-6*q_{23,32,33},-12*q_{13,23,32}-12*q_{23,31,32},3*q_{11,13,23}-3*q_{11,13,32}+3*q_{11,23,31}+3*q_{11,31,32}+3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}-3*q_{13,32,33}-3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}+3*q_{31,32,33}},
    
    {-4*q_{11,12,23}-4*q_{11,12,32}+4*q_{11,13,33}-4*q_{11,21,23}-4*q_{11,21,32}+4*q_{11,31,33}-4*q_{12,22,23}-4*q_{12,22,32}+4*q_{12,23,33}+4*q_{12,32,33}+4*q_{13,22,33}-4*q_{21,22,23}-4*q_{21,22,32}+4*q_{21,23,33}+4*q_{21,32,33}-4*q_{22,31,33},-12*q_{11,12,13}-12*q_{11,12,31}+12*q_{11,13,21}-12*q_{11,21,31}+12*q_{11,23,33}+12*q_{11,32,33}+12*q_{12,13,22}-12*q_{12,13,33}-12*q_{12,22,31}-12*q_{12,31,33}-12*q_{13,21,22}+12*q_{13,21,33}-12*q_{21,22,31}-12*q_{21,31,33}-12*q_{22,23,33}-12*q_{22,32,33},0,-12*q_{11,12,22}+3*q_{11,13,23}+3*q_{11,13,32}-12*q_{11,21,22}-3*q_{11,23,31}+3*q_{11,31,32}+12*q_{12,22,33}+3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}-3*q_{13,32,33}+12*q_{21,22,33}+3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}-3*q_{31,32,33},24*q_{11,12,21}-12*q_{11,13,31}+6*q_{12,13,23}-6*q_{12,13,32}-24*q_{12,21,22}-24*q_{12,21,33}-6*q_{12,23,31}-6*q_{12,31,32}-6*q_{13,21,23}+6*q_{13,21,32}-12*q_{13,22,31}+12*q_{13,31,33}-6*q_{21,23,31}-6*q_{21,31,32},6*q_{11,12,33}+3*q_{11,13,23}-9*q_{11,13,32}-6*q_{11,21,33}-9*q_{11,23,31}-3*q_{11,31,32}+12*q_{12,13,31}+6*q_{12,22,33}-6*q_{12,23,32}-12*q_{13,21,31}+3*q_{13,22,23}-9*q_{13,22,32}+9*q_{13,23,33}-3*q_{13,32,33}-6*q_{21,22,33}-6*q_{21,23,32}+9*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}-9*q_{31,32,33},6*q_{11,12,13}-6*q_{11,12,31}+6*q_{11,13,21}+6*q_{11,21,31}-6*q_{12,13,22}-6*q_{12,13,33}-12*q_{12,21,23}+12*q_{12,21,32}-6*q_{12,22,31}+6*q_{12,31,33}-6*q_{13,21,22}-6*q_{13,21,33}-24*q_{13,23,31}-24*q_{13,31,32}+6*q_{21,22,31}-6*q_{21,31,33},3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}+3*q_{11,21,31}+6*q_{11,22,23}+6*q_{11,22,32}+3*q_{12,13,22}-3*q_{12,13,33}-3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}-3*q_{21,22,31}-3*q_{21,31,33}-6*q_{22,23,33}-6*q_{22,32,33},18*q_{11,12,23}+18*q_{11,12,32}-18*q_{11,21,23}-18*q_{11,21,32}-36*q_{12,13,21}+36*q_{12,21,31}+18*q_{12,22,23}+18*q_{12,22,32}-18*q_{12,23,33}-18*q_{12,32,33}+36*q_{13,23,32}-18*q_{21,22,23}-18*q_{21,22,32}+18*q_{21,23,33}+18*q_{21,32,33}-36*q_{23,31,32},24*q_{11,22,33}-6*q_{12,13,23}-6*q_{12,13,32}+6*q_{12,23,31}-6*q_{12,31,32}+6*q_{13,21,23}+6*q_{13,21,32}+6*q_{21,23,31}-6*q_{21,31,32},12*q_{11,12,32}-12*q_{11,13,22}-12*q_{11,21,23}-12*q_{11,22,31}-12*q_{12,13,21}+12*q_{12,21,31}+12*q_{12,22,23}-12*q_{12,32,33}+12*q_{13,22,33}+24*q_{13,23,32}-12*q_{21,22,32}+12*q_{21,23,33}+12*q_{22,31,33}-24*q_{23,31,32},18*q_{11,12,33}+9*q_{11,13,23}+9*q_{11,13,32}-18*q_{11,21,33}+9*q_{11,23,31}-9*q_{11,31,32}+18*q_{12,22,33}+18*q_{12,23,32}+9*q_{13,22,23}+9*q_{13,22,32}-9*q_{13,23,33}-9*q_{13,32,33}-18*q_{21,22,33}+18*q_{21,23,32}-9*q_{22,23,31}+9*q_{22,31,32}-9*q_{23,31,33}+9*q_{31,32,33},6*q_{11,12,23}+6*q_{11,12,32}+12*q_{11,13,22}-12*q_{11,13,33}+6*q_{11,21,23}+6*q_{11,21,32}-12*q_{11,22,31}-12*q_{11,31,33}-6*q_{12,22,23}-6*q_{12,22,32}-6*q_{12,23,33}-6*q_{12,32,33}-6*q_{21,22,23}-6*q_{21,22,32}-6*q_{21,23,33}-6*q_{21,32,33},12*q_{11,13,31}+12*q_{11,23,32}+12*q_{12,13,23}+12*q_{12,13,32}-12*q_{12,23,31}+12*q_{12,31,32}+12*q_{13,21,23}+12*q_{13,21,32}-12*q_{13,22,31}-12*q_{13,31,33}+12*q_{21,23,31}-12*q_{21,31,32}+12*q_{22,23,32}-12*q_{23,32,33},-9*q_{11,12,13}-9*q_{11,12,31}-9*q_{11,13,21}+9*q_{11,21,31}+9*q_{12,13,22}-9*q_{12,13,33}+18*q_{12,21,23}+18*q_{12,21,32}-9*q_{12,22,31}-9*q_{12,31,33}+9*q_{13,21,22}-9*q_{13,21,33}+18*q_{13,23,31}-18*q_{13,31,32}+9*q_{21,22,31}+9*q_{21,31,33},-24*q_{11,12,22}+24*q_{11,12,33}-6*q_{11,13,23}-6*q_{11,13,32}-24*q_{11,21,22}+24*q_{11,21,33}+6*q_{11,23,31}-6*q_{11,31,32}-6*q_{13,22,23}-6*q_{13,22,32}-6*q_{13,23,33}-6*q_{13,32,33}-6*q_{22,23,31}+6*q_{22,31,32}+6*q_{23,31,33}-6*q_{31,32,33},12*q_{11,12,21}+6*q_{11,23,32}-3*q_{12,13,23}-3*q_{12,13,32}-12*q_{12,21,22}+12*q_{12,21,33}-3*q_{12,23,31}+3*q_{12,31,32}+3*q_{13,21,23}+3*q_{13,21,32}-3*q_{21,23,31}+3*q_{21,31,32}-6*q_{22,23,32}+6*q_{23,32,33},9*q_{11,12,13}-3*q_{11,12,31}-3*q_{11,13,21}-9*q_{11,21,31}+12*q_{11,22,23}-12*q_{11,22,32}+12*q_{11,23,33}-12*q_{11,32,33}+3*q_{12,13,22}-3*q_{12,13,33}-6*q_{12,21,23}-6*q_{12,21,32}+9*q_{12,22,31}+9*q_{12,31,33}-9*q_{13,21,22}+9*q_{13,21,33}+6*q_{13,23,31}-6*q_{13,31,32}+3*q_{21,22,31}+3*q_{21,31,33},-12*q_{11,13,23}+12*q_{11,13,32}-12*q_{11,23,31}-12*q_{11,31,32}-12*q_{12,13,31}-12*q_{12,23,32}-12*q_{13,21,31}+12*q_{13,22,23}-12*q_{13,22,32}+12*q_{13,23,33}-12*q_{13,32,33}+12*q_{21,23,32}-12*q_{22,23,31}-12*q_{22,31,32}+12*q_{23,31,33}+12*q_{31,32,33},3*q_{11,12,23}-3*q_{11,12,32}-3*q_{11,21,23}+3*q_{11,21,32}-6*q_{12,13,21}-6*q_{12,21,31}+3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}-3*q_{12,32,33}+12*q_{13,23,32}-3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}+3*q_{21,32,33}+12*q_{23,31,32}},
    
    {-q_{11,12,13}-q_{11,12,31}+q_{11,13,21}-q_{11,21,31}+q_{12,13,22}+q_{12,13,33}-q_{12,22,31}+q_{12,31,33}-q_{13,21,22}-q_{13,21,33}-q_{21,22,31}+q_{21,31,33},3*q_{11,12,23}+3*q_{11,12,32}+3*q_{11,21,23}+3*q_{11,21,32}+3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}-3*q_{12,32,33}+3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}-3*q_{21,32,33},12*q_{11,12,22}-3*q_{11,13,23}-3*q_{11,13,32}+12*q_{11,21,22}+3*q_{11,23,31}-3*q_{11,31,32}-12*q_{12,22,33}-3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}+3*q_{13,32,33}-12*q_{21,22,33}-3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}+3*q_{31,32,33},0,3*q_{11,13,23}-3*q_{11,13,32}-3*q_{11,23,31}-3*q_{11,31,32}+3*q_{13,22,23}-3*q_{13,22,32}-3*q_{13,23,33}+3*q_{13,32,33}+3*q_{22,23,31}+3*q_{22,31,32}+3*q_{23,31,33}+3*q_{31,32,33},-3*q_{11,12,21}+3*q_{11,23,32}+3*q_{12,21,22}+3*q_{12,21,33}-3*q_{22,23,32}-3*q_{23,32,33},-3*q_{11,12,23}+3*q_{11,12,32}+3*q_{11,21,23}-3*q_{11,21,32}-3*q_{12,22,23}+3*q_{12,22,32}+3*q_{12,23,33}-3*q_{12,32,33}+3*q_{21,22,23}-3*q_{21,22,32}-3*q_{21,23,33}+3*q_{21,32,33},-3*q_{11,13,22}+3*q_{11,22,31}+3*q_{13,22,33}-3*q_{22,31,33},3*q_{11,12,13}+3*q_{11,12,31}+3*q_{11,13,21}-3*q_{11,21,31}-12*q_{11,22,23}+12*q_{11,22,32}-3*q_{12,13,22}-3*q_{12,13,33}+3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}-3*q_{13,21,33}-3*q_{21,22,31}+3*q_{21,31,33}+12*q_{22,23,33}-12*q_{22,32,33},6*q_{11,12,22}-3*q_{11,13,23}-3*q_{11,13,32}+6*q_{11,21,22}+3*q_{11,23,31}-3*q_{11,31,32}-6*q_{12,22,33}-3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}+3*q_{13,32,33}-6*q_{21,22,33}-3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}+3*q_{31,32,33},3*q_{11,12,13}+3*q_{11,12,31}+3*q_{11,13,21}-3*q_{11,21,31}-6*q_{11,22,23}+6*q_{11,22,32}-3*q_{12,13,22}-3*q_{12,13,33}+3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}-3*q_{13,21,33}-3*q_{21,22,31}+3*q_{21,31,33}+6*q_{22,23,33}-6*q_{22,32,33},3*q_{11,12,21}+3*q_{11,23,32}-3*q_{12,13,23}+3*q_{12,13,32}-3*q_{12,21,22}-3*q_{12,21,33}+3*q_{12,23,31}+3*q_{12,31,32}+3*q_{13,21,23}-3*q_{13,21,32}+3*q_{21,23,31}+3*q_{21,31,32}-3*q_{22,23,32}-3*q_{23,32,33},3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}+3*q_{11,21,31}+3*q_{12,13,22}-3*q_{12,13,33}-3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}-3*q_{21,22,31}-3*q_{21,31,33},-3*q_{11,13,23}+3*q_{11,13,32}+3*q_{11,23,31}+3*q_{11,31,32}+3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}-3*q_{13,32,33}+3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}-3*q_{31,32,33},-3*q_{11,12,23}+3*q_{11,12,32}-3*q_{11,21,23}+3*q_{11,21,32}-3*q_{12,13,21}+3*q_{12,21,31}+3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}-3*q_{12,32,33}+3*q_{13,23,32}+3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}-3*q_{21,32,33}-3*q_{23,31,32},3*q_{12,13,23}+3*q_{12,13,32}-3*q_{12,23,31}+3*q_{12,31,32}-3*q_{13,21,23}-3*q_{13,21,32}-3*q_{21,23,31}+3*q_{21,31,32},-3*q_{12,23,32}-3*q_{21,23,32},-3*q_{12,13,21}+3*q_{12,21,31}-3*q_{13,23,32}+3*q_{23,31,32},-3*q_{12,13,23}+3*q_{12,13,32}+3*q_{12,23,31}+3*q_{12,31,32}-3*q_{13,21,23}+3*q_{13,21,32}-3*q_{21,23,31}-3*q_{21,31,32},-3*q_{12,21,23}+3*q_{12,21,32}},
    
    {2*q_{11,12,23}-2*q_{11,12,32}+2*q_{11,21,23}-2*q_{11,21,32}+2*q_{12,22,23}-2*q_{12,22,32}-2*q_{12,23,33}+2*q_{12,32,33}+2*q_{21,22,23}-2*q_{21,22,32}-2*q_{21,23,33}+2*q_{21,32,33},6*q_{11,12,13}-6*q_{11,12,31}-6*q_{11,13,21}-6*q_{11,21,31}-6*q_{12,13,22}-6*q_{12,13,33}-6*q_{12,22,31}+6*q_{12,31,33}+6*q_{13,21,22}+6*q_{13,21,33}-6*q_{21,22,31}+6*q_{21,31,33},-24*q_{11,12,21}+12*q_{11,13,31}-6*q_{12,13,23}+6*q_{12,13,32}+24*q_{12,21,22}+24*q_{12,21,33}+6*q_{12,23,31}+6*q_{12,31,32}+6*q_{13,21,23}-6*q_{13,21,32}+12*q_{13,22,31}-12*q_{13,31,33}+6*q_{21,23,31}+6*q_{21,31,32},-3*q_{11,13,23}+3*q_{11,13,32}+3*q_{11,23,31}+3*q_{11,31,32}-3*q_{13,22,23}+3*q_{13,22,32}+3*q_{13,23,33}-3*q_{13,32,33}-3*q_{22,23,31}-3*q_{22,31,32}-3*q_{23,31,33}-3*q_{31,32,33},0,-6*q_{11,12,22}-6*q_{11,12,33}-3*q_{11,13,23}+3*q_{11,13,32}-6*q_{11,21,22}-6*q_{11,21,33}-3*q_{11,23,31}-3*q_{11,31,32}-3*q_{13,22,23}+3*q_{13,22,32}+3*q_{13,23,33}-3*q_{13,32,33}+3*q_{22,23,31}+3*q_{22,31,32}+3*q_{23,31,33}+3*q_{31,32,33},12*q_{11,22,23}-12*q_{11,22,32}-12*q_{11,23,33}+12*q_{11,32,33},3*q_{11,12,13}+3*q_{11,12,31}+3*q_{11,13,21}-3*q_{11,21,31}-3*q_{12,13,22}-3*q_{12,13,33}+3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}-3*q_{13,21,33}-3*q_{21,22,31}+3*q_{21,31,33},-12*q_{11,12,23}+12*q_{11,12,32}+12*q_{11,13,22}+12*q_{11,13,33}+12*q_{11,21,23}-12*q_{11,21,32}-12*q_{11,22,31}+12*q_{11,31,33}-12*q_{12,22,23}+12*q_{12,22,32}+12*q_{12,23,33}-12*q_{12,32,33}+12*q_{21,22,23}-12*q_{21,22,32}-12*q_{21,23,33}+12*q_{21,32,33},-12*q_{11,12,21}+12*q_{11,13,31}+12*q_{12,21,22}+12*q_{12,21,33}+12*q_{13,22,31}-12*q_{13,31,33},-6*q_{11,12,23}+6*q_{11,12,32}+12*q_{11,13,22}+12*q_{11,13,33}+6*q_{11,21,23}-6*q_{11,21,32}-12*q_{11,22,31}+12*q_{11,31,33}-6*q_{12,22,23}+6*q_{12,22,32}+6*q_{12,23,33}-6*q_{12,32,33}+6*q_{21,22,23}-6*q_{21,22,32}-6*q_{21,23,33}+6*q_{21,32,33},6*q_{11,12,22}+6*q_{11,12,33}-3*q_{11,13,23}+3*q_{11,13,32}+6*q_{11,21,22}+6*q_{11,21,33}-3*q_{11,23,31}-3*q_{11,31,32}-3*q_{13,22,23}+3*q_{13,22,32}+3*q_{13,23,33}-3*q_{13,32,33}+3*q_{22,23,31}+3*q_{22,31,32}+3*q_{23,31,33}+3*q_{31,32,33},-12*q_{12,13,21}+12*q_{12,21,31},-6*q_{12,13,23}+6*q_{12,13,32}+6*q_{12,23,31}+6*q_{12,31,32}-6*q_{13,21,23}+6*q_{13,21,32}-6*q_{21,23,31}-6*q_{21,31,32},-3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}-3*q_{11,21,31}-3*q_{12,13,22}-3*q_{12,13,33}-12*q_{12,21,23}+12*q_{12,21,32}+3*q_{12,22,31}-3*q_{12,31,33}+3*q_{13,21,22}+3*q_{13,21,33}-6*q_{13,23,31}-6*q_{13,31,32}+3*q_{21,22,31}-3*q_{21,31,33},-12*q_{12,13,31}+12*q_{13,21,31},3*q_{12,13,23}-3*q_{12,13,32}+3*q_{12,23,31}+3*q_{12,31,32}-3*q_{13,21,23}+3*q_{13,21,32}+3*q_{21,23,31}+3*q_{21,31,32},-3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}-3*q_{11,21,31}-3*q_{12,13,22}-3*q_{12,13,33}+3*q_{12,22,31}-3*q_{12,31,33}+3*q_{13,21,22}+3*q_{13,21,33}+6*q_{13,23,31}+6*q_{13,31,32}+3*q_{21,22,31}-3*q_{21,31,33},6*q_{11,13,23}-6*q_{11,13,32}-6*q_{11,23,31}-6*q_{11,31,32}-6*q_{13,22,23}+6*q_{13,22,32}+6*q_{13,23,33}-6*q_{13,32,33}-6*q_{22,23,31}-6*q_{22,31,32}-6*q_{23,31,33}-6*q_{31,32,33},3*q_{11,12,23}-3*q_{11,12,32}+3*q_{11,21,23}-3*q_{11,21,32}-3*q_{12,22,23}+3*q_{12,22,32}+3*q_{12,23,33}-3*q_{12,32,33}-3*q_{21,22,23}+3*q_{21,22,32}+3*q_{21,23,33}-3*q_{21,32,33}},
    
    {-q_{11,12,13}+q_{11,12,31}+q_{11,13,21}+q_{11,21,31}-2*q_{11,23,33}+2*q_{11,32,33}+q_{12,13,22}+q_{12,13,33}+q_{12,22,31}-q_{12,31,33}-q_{13,21,22}-q_{13,21,33}+q_{21,22,31}-q_{21,31,33}+2*q_{22,23,33}-2*q_{22,32,33},3*q_{11,12,23}-3*q_{11,12,32}+3*q_{11,21,23}-3*q_{11,21,32}+3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}-3*q_{12,32,33}+3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}-3*q_{21,32,33},-6*q_{11,12,33}-3*q_{11,13,23}+9*q_{11,13,32}+6*q_{11,21,33}+9*q_{11,23,31}+3*q_{11,31,32}-12*q_{12,13,31}-6*q_{12,22,33}+6*q_{12,23,32}+12*q_{13,21,31}-3*q_{13,22,23}+9*q_{13,22,32}-9*q_{13,23,33}+3*q_{13,32,33}+6*q_{21,22,33}+6*q_{21,23,32}-9*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}+9*q_{31,32,33},3*q_{11,12,21}-3*q_{11,23,32}-3*q_{12,21,22}-3*q_{12,21,33}+3*q_{22,23,32}+3*q_{23,32,33},6*q_{11,12,22}+6*q_{11,12,33}+3*q_{11,13,23}-3*q_{11,13,32}+6*q_{11,21,22}+6*q_{11,21,33}+3*q_{11,23,31}+3*q_{11,31,32}+3*q_{13,22,23}-3*q_{13,22,32}-3*q_{13,23,33}+3*q_{13,32,33}-3*q_{22,23,31}-3*q_{22,31,32}-3*q_{23,31,33}-3*q_{31,32,33},0,3*q_{11,12,23}-3*q_{11,12,32}+3*q_{11,21,23}-3*q_{11,21,32}-3*q_{12,22,23}+3*q_{12,22,32}+3*q_{12,23,33}-3*q_{12,32,33}-3*q_{21,22,23}+3*q_{21,22,32}+3*q_{21,23,33}-3*q_{21,32,33},-3*q_{12,13,21}+3*q_{12,21,31}-3*q_{13,23,32}+3*q_{23,31,32},-9*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}-9*q_{11,21,31}-6*q_{11,22,23}-6*q_{11,22,32}+6*q_{11,23,33}+6*q_{11,32,33}-3*q_{12,13,22}-3*q_{12,13,33}-6*q_{12,21,23}+6*q_{12,21,32}+9*q_{12,22,31}-9*q_{12,31,33}+9*q_{13,21,22}+9*q_{13,21,33}+12*q_{13,23,31}+12*q_{13,31,32}+3*q_{21,22,31}-3*q_{21,31,33},-3*q_{11,13,23}+3*q_{11,13,32}+3*q_{11,23,31}+3*q_{11,31,32}-6*q_{12,13,31}+6*q_{12,23,32}+6*q_{13,21,31}-3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}+3*q_{13,32,33}+6*q_{21,23,32}-3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}+3*q_{31,32,33},-3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}-3*q_{11,21,31}-3*q_{12,13,22}-3*q_{12,13,33}-6*q_{12,21,23}+6*q_{12,21,32}+3*q_{12,22,31}-3*q_{12,31,33}+3*q_{13,21,22}+3*q_{13,21,33}+6*q_{13,23,31}+6*q_{13,31,32}+3*q_{21,22,31}-3*q_{21,31,33},-12*q_{11,22,33}-3*q_{12,13,23}+3*q_{12,13,32}-3*q_{12,23,31}-3*q_{12,31,32}+3*q_{13,21,23}-3*q_{13,21,32}-3*q_{21,23,31}-3*q_{21,31,32},-3*q_{11,12,13}-3*q_{11,12,31}-3*q_{11,13,21}+3*q_{11,21,31}+3*q_{12,13,22}-3*q_{12,13,33}-3*q_{12,22,31}-3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}-6*q_{13,23,31}+6*q_{13,31,32}+3*q_{21,22,31}+3*q_{21,31,33},-3*q_{11,13,23}-3*q_{11,13,32}+3*q_{11,23,31}-3*q_{11,31,32}+6*q_{12,13,31}+6*q_{13,21,31}+3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}-3*q_{13,32,33}+3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}-3*q_{31,32,33},-3*q_{11,12,32}-6*q_{11,13,22}-3*q_{11,21,23}+6*q_{11,22,31}+3*q_{12,13,21}+3*q_{12,21,31}+3*q_{12,22,23}-3*q_{12,32,33}-6*q_{13,22,33}-3*q_{13,23,32}+3*q_{21,22,32}-3*q_{21,23,33}+6*q_{22,31,33}-3*q_{23,31,32},6*q_{11,12,21}+3*q_{12,13,23}+3*q_{12,13,32}-6*q_{12,21,22}+6*q_{12,21,33}+3*q_{12,23,31}-3*q_{12,31,32}-3*q_{13,21,23}-3*q_{13,21,32}+3*q_{21,23,31}-3*q_{21,31,32},3*q_{11,12,22}+3*q_{11,21,22}+3*q_{12,22,33}+3*q_{21,22,33},3*q_{11,12,23}+3*q_{11,21,32}-3*q_{12,13,21}-3*q_{12,21,31}-3*q_{12,22,32}+3*q_{12,23,33}-3*q_{13,23,32}-3*q_{21,22,23}+3*q_{21,32,33}-3*q_{23,31,32},6*q_{11,23,32}-3*q_{12,13,23}+3*q_{12,13,32}-3*q_{12,23,31}-3*q_{12,31,32}-3*q_{13,21,23}+3*q_{13,21,32}+3*q_{21,23,31}+3*q_{21,31,32}+6*q_{22,23,32}+6*q_{23,32,33},-3*q_{11,22,23}+3*q_{11,22,32}-3*q_{22,23,33}+3*q_{22,32,33}},
    
    {2*q_{11,13,23}-2*q_{11,13,32}+2*q_{11,23,31}+2*q_{11,31,32}+2*q_{13,22,23}-2*q_{13,22,32}-2*q_{13,23,33}+2*q_{13,32,33}-2*q_{22,23,31}-2*q_{22,31,32}-2*q_{23,31,33}-2*q_{31,32,33},-6*q_{12,13,23}+6*q_{12,13,32}-6*q_{12,23,31}-6*q_{12,31,32}+6*q_{13,21,23}-6*q_{13,21,32}-6*q_{21,23,31}-6*q_{21,31,32},-6*q_{11,12,13}+6*q_{11,12,31}-6*q_{11,13,21}-6*q_{11,21,31}+6*q_{12,13,22}+6*q_{12,13,33}+12*q_{12,21,23}-12*q_{12,21,32}+6*q_{12,22,31}-6*q_{12,31,33}+6*q_{13,21,22}+6*q_{13,21,33}+24*q_{13,23,31}+24*q_{13,31,32}-6*q_{21,22,31}+6*q_{21,31,33},3*q_{11,12,23}-3*q_{11,12,32}-3*q_{11,21,23}+3*q_{11,21,32}+3*q_{12,22,23}-3*q_{12,22,32}-3*q_{12,23,33}+3*q_{12,32,33}-3*q_{21,22,23}+3*q_{21,22,32}+3*q_{21,23,33}-3*q_{21,32,33},-12*q_{11,22,23}+12*q_{11,22,32}+12*q_{11,23,33}-12*q_{11,32,33},-3*q_{11,12,23}+3*q_{11,12,32}-3*q_{11,21,23}+3*q_{11,21,32}+3*q_{12,22,23}-3*q_{12,22,32}-3*q_{12,23,33}+3*q_{12,32,33}+3*q_{21,22,23}-3*q_{21,22,32}-3*q_{21,23,33}+3*q_{21,32,33},0,-3*q_{12,13,23}+3*q_{12,13,32}+3*q_{12,23,31}+3*q_{12,31,32}-3*q_{13,21,23}+3*q_{13,21,32}-3*q_{21,23,31}-3*q_{21,31,32},12*q_{11,12,22}+12*q_{11,12,33}+12*q_{11,13,23}-12*q_{11,13,32}-12*q_{11,21,22}-12*q_{11,21,33}-12*q_{11,23,31}-12*q_{11,31,32}-12*q_{13,22,23}+12*q_{13,22,32}+12*q_{13,23,33}-12*q_{13,32,33}-12*q_{22,23,31}-12*q_{22,31,32}-12*q_{23,31,33}-12*q_{31,32,33},12*q_{12,21,23}-12*q_{12,21,32}+12*q_{13,23,31}+12*q_{13,31,32},6*q_{11,13,23}-6*q_{11,13,32}-6*q_{11,23,31}-6*q_{11,31,32}-6*q_{13,22,23}+6*q_{13,22,32}+6*q_{13,23,33}-6*q_{13,32,33}-6*q_{22,23,31}-6*q_{22,31,32}-6*q_{23,31,33}-6*q_{31,32,33},-3*q_{11,12,23}+3*q_{11,12,32}+12*q_{11,13,22}+12*q_{11,13,33}-3*q_{11,21,23}+3*q_{11,21,32}+12*q_{11,22,31}-12*q_{11,31,33}+3*q_{12,22,23}-3*q_{12,22,32}-3*q_{12,23,33}+3*q_{12,32,33}+3*q_{21,22,23}-3*q_{21,22,32}-3*q_{21,23,33}+3*q_{21,32,33},12*q_{12,13,31}+12*q_{13,21,31},6*q_{11,12,13}+6*q_{11,12,31}+6*q_{11,13,21}-6*q_{11,21,31}+6*q_{12,13,22}+6*q_{12,13,33}-6*q_{12,22,31}+6*q_{12,31,33}+6*q_{13,21,22}+6*q_{13,21,33}+6*q_{21,22,31}-6*q_{21,31,33},6*q_{11,12,21}-12*q_{11,13,31}-3*q_{12,13,23}+3*q_{12,13,32}+6*q_{12,21,22}+6*q_{12,21,33}-3*q_{12,23,31}-3*q_{12,31,32}-3*q_{13,21,23}+3*q_{13,21,32}+12*q_{13,22,31}-12*q_{13,31,33}+3*q_{21,23,31}+3*q_{21,31,32},-12*q_{12,13,21}-12*q_{12,21,31},-3*q_{11,12,13}+3*q_{11,12,31}+3*q_{11,13,21}+3*q_{11,21,31}-3*q_{12,13,22}-3*q_{12,13,33}-3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}+3*q_{13,21,33}-3*q_{21,22,31}+3*q_{21,31,33},-6*q_{11,12,21}-3*q_{12,13,23}+3*q_{12,13,32}-6*q_{12,21,22}-6*q_{12,21,33}-3*q_{12,23,31}-3*q_{12,31,32}-3*q_{13,21,23}+3*q_{13,21,32}+3*q_{21,23,31}+3*q_{21,31,32},-6*q_{11,12,23}+6*q_{11,12,32}+6*q_{11,21,23}-6*q_{11,21,32}+6*q_{12,22,23}-6*q_{12,22,32}-6*q_{12,23,33}+6*q_{12,32,33}-6*q_{21,22,23}+6*q_{21,22,32}+6*q_{21,23,33}-6*q_{21,32,33},3*q_{11,13,23}-3*q_{11,13,32}+3*q_{11,23,31}+3*q_{11,31,32}-3*q_{13,22,23}+3*q_{13,22,32}+3*q_{13,23,33}-3*q_{13,32,33}+3*q_{22,23,31}+3*q_{22,31,32}+3*q_{23,31,33}+3*q_{31,32,33}},
    
    {q_{11,13,23}+q_{11,13,32}-q_{11,23,31}+q_{11,31,32}+q_{13,22,23}+q_{13,22,32}-q_{13,23,33}-q_{13,32,33}+q_{22,23,31}-q_{22,31,32}+q_{23,31,33}-q_{31,32,33},-3*q_{12,13,23}-3*q_{12,13,32}+3*q_{12,23,31}-3*q_{12,31,32}+3*q_{13,21,23}+3*q_{13,21,32}+3*q_{21,23,31}-3*q_{21,31,32},-3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}-3*q_{11,21,31}-6*q_{11,22,23}-6*q_{11,22,32}-3*q_{12,13,22}+3*q_{12,13,33}+3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}+3*q_{21,22,31}+3*q_{21,31,33}+6*q_{22,23,33}+6*q_{22,32,33},3*q_{11,13,22}-3*q_{11,22,31}-3*q_{13,22,33}+3*q_{22,31,33},-3*q_{11,12,13}-3*q_{11,12,31}-3*q_{11,13,21}+3*q_{11,21,31}+3*q_{12,13,22}+3*q_{12,13,33}-3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}+3*q_{13,21,33}+3*q_{21,22,31}-3*q_{21,31,33},3*q_{12,13,21}-3*q_{12,21,31}+3*q_{13,23,32}-3*q_{23,31,32},3*q_{12,13,23}-3*q_{12,13,32}-3*q_{12,23,31}-3*q_{12,31,32}+3*q_{13,21,23}-3*q_{13,21,32}+3*q_{21,23,31}+3*q_{21,31,32},0,6*q_{11,12,22}+3*q_{11,13,23}-3*q_{11,13,32}-6*q_{11,21,22}-3*q_{11,23,31}-3*q_{11,31,32}-6*q_{12,22,33}-3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}+3*q_{13,32,33}+6*q_{21,22,33}-3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}+3*q_{31,32,33},-3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}-3*q_{11,21,31}-3*q_{12,13,22}+3*q_{12,13,33}+3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}+3*q_{21,22,31}+3*q_{21,31,33},3*q_{11,13,23}-3*q_{11,13,32}-3*q_{11,23,31}-3*q_{11,31,32}-3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}+3*q_{13,32,33}-3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}+3*q_{31,32,33},3*q_{11,12,23}+3*q_{11,12,32}-3*q_{11,21,23}-3*q_{11,21,32}+3*q_{12,13,21}-3*q_{12,21,31}+3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}-3*q_{12,32,33}-3*q_{13,23,32}-3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}+3*q_{21,32,33}+3*q_{23,31,32},-3*q_{11,13,23}-3*q_{11,13,32}+3*q_{11,23,31}-3*q_{11,31,32}+3*q_{13,22,23}+3*q_{13,22,32}+3*q_{13,23,33}+3*q_{13,32,33}+3*q_{22,23,31}-3*q_{22,31,32}-3*q_{23,31,33}+3*q_{31,32,33},3*q_{11,12,13}+3*q_{11,12,31}+3*q_{11,13,21}-3*q_{11,21,31}+3*q_{12,13,22}-3*q_{12,13,33}-3*q_{12,22,31}-3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}+3*q_{21,22,31}+3*q_{21,31,33},3*q_{11,12,21}+3*q_{11,23,32}-3*q_{12,13,23}-3*q_{12,13,32}+3*q_{12,21,22}-3*q_{12,21,33}+3*q_{12,23,31}-3*q_{12,31,32}-3*q_{13,21,23}-3*q_{13,21,32}-3*q_{21,23,31}+3*q_{21,31,32}+3*q_{22,23,32}-3*q_{23,32,33},3*q_{11,12,23}+3*q_{11,12,32}+3*q_{11,21,23}+3*q_{11,21,32}-3*q_{12,22,23}-3*q_{12,22,32}-3*q_{12,23,33}-3*q_{12,32,33}-3*q_{21,22,23}-3*q_{21,22,32}-3*q_{21,23,33}-3*q_{21,32,33},3*q_{12,21,23}+3*q_{12,21,32},-3*q_{11,12,21}+3*q_{11,23,32}-3*q_{12,21,22}+3*q_{12,21,33}+3*q_{22,23,32}-3*q_{23,32,33},-3*q_{11,12,23}+3*q_{11,12,32}+3*q_{11,21,23}-3*q_{11,21,32}+3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}-3*q_{12,32,33}-3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}+3*q_{21,32,33},3*q_{12,23,32}-3*q_{21,23,32}},
    
    {-4*q_{11,13,31}-8*q_{11,23,32}-2*q_{12,13,23}+2*q_{12,13,32}+2*q_{12,23,31}+2*q_{12,31,32}+2*q_{13,21,23}-2*q_{13,21,32}-4*q_{13,22,31}+4*q_{13,31,33}+2*q_{21,23,31}+2*q_{21,31,32}+8*q_{22,23,32}+8*q_{23,32,33},-6*q_{11,13,23}-6*q_{11,13,32}-6*q_{11,23,31}+6*q_{11,31,32}+24*q_{12,13,31}+12*q_{12,23,32}-24*q_{13,21,31}-6*q_{13,22,23}-6*q_{13,22,32}+6*q_{13,23,33}+6*q_{13,32,33}+12*q_{21,23,32}+6*q_{22,23,31}-6*q_{22,31,32}+6*q_{23,31,33}-6*q_{31,32,33},-18*q_{11,12,23}-18*q_{11,12,32}+18*q_{11,21,23}+18*q_{11,21,32}+36*q_{12,13,21}-36*q_{12,21,31}-18*q_{12,22,23}-18*q_{12,22,32}+18*q_{12,23,33}+18*q_{12,32,33}-36*q_{13,23,32}+18*q_{21,22,23}+18*q_{21,22,32}-18*q_{21,23,33}-18*q_{21,32,33}+36*q_{23,31,32},-3*q_{11,12,13}-3*q_{11,12,31}-3*q_{11,13,21}+3*q_{11,21,31}+12*q_{11,22,23}-12*q_{11,22,32}+3*q_{12,13,22}+3*q_{12,13,33}-3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}+3*q_{13,21,33}+3*q_{21,22,31}-3*q_{21,31,33}-12*q_{22,23,33}+12*q_{22,32,33},12*q_{11,12,23}-12*q_{11,12,32}-12*q_{11,13,22}-12*q_{11,13,33}-12*q_{11,21,23}+12*q_{11,21,32}+12*q_{11,22,31}-12*q_{11,31,33}+12*q_{12,22,23}-12*q_{12,22,32}-12*q_{12,23,33}+12*q_{12,32,33}-12*q_{21,22,23}+12*q_{21,22,32}+12*q_{21,23,33}-12*q_{21,32,33},9*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}+9*q_{11,21,31}+6*q_{11,22,23}+6*q_{11,22,32}-6*q_{11,23,33}-6*q_{11,32,33}+3*q_{12,13,22}+3*q_{12,13,33}+6*q_{12,21,23}-6*q_{12,21,32}-9*q_{12,22,31}+9*q_{12,31,33}-9*q_{13,21,22}-9*q_{13,21,33}-12*q_{13,23,31}-12*q_{13,31,32}-3*q_{21,22,31}+3*q_{21,31,33},-12*q_{11,12,22}-12*q_{11,12,33}-12*q_{11,13,23}+12*q_{11,13,32}+12*q_{11,21,22}+12*q_{11,21,33}+12*q_{11,23,31}+12*q_{11,31,32}+12*q_{13,22,23}-12*q_{13,22,32}-12*q_{13,23,33}+12*q_{13,32,33}+12*q_{22,23,31}+12*q_{22,31,32}+12*q_{23,31,33}+12*q_{31,32,33},-6*q_{11,12,22}-3*q_{11,13,23}+3*q_{11,13,32}+6*q_{11,21,22}+3*q_{11,23,31}+3*q_{11,31,32}+6*q_{12,22,33}+3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}-3*q_{13,32,33}-6*q_{21,22,33}+3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}-3*q_{31,32,33},0,-12*q_{11,12,32}-12*q_{11,13,22}+12*q_{11,21,23}-12*q_{11,22,31}+24*q_{12,13,21}-24*q_{12,21,31}-12*q_{12,22,23}+12*q_{12,32,33}+12*q_{13,22,33}-12*q_{13,23,32}+12*q_{21,22,32}-12*q_{21,23,33}+12*q_{22,31,33}+12*q_{23,31,32},-24*q_{11,22,33}+6*q_{12,13,23}-6*q_{12,13,32}-6*q_{12,23,31}-6*q_{12,31,32}+6*q_{13,21,23}-6*q_{13,21,32}+6*q_{21,23,31}+6*q_{21,31,32},9*q_{11,12,13}-9*q_{11,12,31}+9*q_{11,13,21}+9*q_{11,21,31}-18*q_{11,22,23}-18*q_{11,22,32}+18*q_{11,23,33}+18*q_{11,32,33}-9*q_{12,13,22}-9*q_{12,13,33}+18*q_{12,21,23}-18*q_{12,21,32}-9*q_{12,22,31}+9*q_{12,31,33}-9*q_{13,21,22}-9*q_{13,21,33}+9*q_{21,22,31}-9*q_{21,31,33},-12*q_{11,12,21}+12*q_{11,13,31}-12*q_{12,13,23}-12*q_{12,13,32}-12*q_{12,21,22}+12*q_{12,21,33}+12*q_{12,23,31}-12*q_{12,31,32}-12*q_{13,21,23}-12*q_{13,21,32}-12*q_{13,22,31}-12*q_{13,31,33}-12*q_{21,23,31}+12*q_{21,31,32},-6*q_{11,12,23}+6*q_{11,12,32}+12*q_{11,13,33}+6*q_{11,21,23}-6*q_{11,21,32}+12*q_{11,31,33}+6*q_{12,22,23}-6*q_{12,22,32}+6*q_{12,23,33}-6*q_{12,32,33}-12*q_{13,22,33}-6*q_{21,22,23}+6*q_{21,22,32}-6*q_{21,23,33}+6*q_{21,32,33}+12*q_{22,31,33},9*q_{11,13,23}+9*q_{11,13,32}-9*q_{11,23,31}+9*q_{11,31,32}+18*q_{12,13,31}+18*q_{12,23,32}+18*q_{13,21,31}-9*q_{13,22,23}-9*q_{13,22,32}+9*q_{13,23,33}+9*q_{13,32,33}-18*q_{21,23,32}-9*q_{22,23,31}+9*q_{22,31,32}-9*q_{23,31,33}+9*q_{31,32,33},12*q_{11,12,13}-12*q_{11,12,31}-12*q_{11,13,21}-12*q_{11,21,31}+12*q_{12,13,22}-12*q_{12,13,33}+12*q_{12,21,23}+12*q_{12,21,32}+12*q_{12,22,31}+12*q_{12,31,33}-12*q_{13,21,22}+12*q_{13,21,33}+12*q_{13,23,31}-12*q_{13,31,32}+12*q_{21,22,31}+12*q_{21,31,33},-3*q_{11,12,23}-3*q_{11,12,32}-3*q_{11,21,23}-3*q_{11,21,32}-12*q_{12,13,21}-12*q_{12,21,31}+3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}-3*q_{12,32,33}+6*q_{13,23,32}+3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}-3*q_{21,32,33}+6*q_{23,31,32},-12*q_{11,12,33}-3*q_{11,13,23}+9*q_{11,13,32}-12*q_{11,21,33}-9*q_{11,23,31}-3*q_{11,31,32}-6*q_{12,13,31}+12*q_{12,22,33}+6*q_{12,23,32}-6*q_{13,21,31}+3*q_{13,22,23}-9*q_{13,22,32}+9*q_{13,23,33}-3*q_{13,32,33}+12*q_{21,22,33}-6*q_{21,23,32}-9*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}+9*q_{31,32,33},-6*q_{11,12,13}-6*q_{11,12,31}-6*q_{11,13,21}+6*q_{11,21,31}-24*q_{11,23,33}+24*q_{11,32,33}-6*q_{12,13,22}-6*q_{12,13,33}+6*q_{12,22,31}-6*q_{12,31,33}-6*q_{13,21,22}-6*q_{13,21,33}-6*q_{21,22,31}+6*q_{21,31,33}-24*q_{22,23,33}+24*q_{22,32,33},-6*q_{11,12,21}-12*q_{11,23,32}-3*q_{12,13,23}+3*q_{12,13,32}-6*q_{12,21,22}-6*q_{12,21,33}-3*q_{12,23,31}-3*q_{12,31,32}-3*q_{13,21,23}+3*q_{13,21,32}+3*q_{21,23,31}+3*q_{21,31,32}-12*q_{22,23,32}-12*q_{23,32,33}},
    
    {-2*q_{11,12,23}-2*q_{11,12,32}+4*q_{11,13,33}-2*q_{11,21,23}-2*q_{11,21,32}+4*q_{11,31,33}-2*q_{12,22,23}-2*q_{12,22,32}+2*q_{12,23,33}+2*q_{12,32,33}+4*q_{13,22,33}-2*q_{21,22,23}-2*q_{21,22,32}+2*q_{21,23,33}+2*q_{21,32,33}-4*q_{22,31,33},-6*q_{11,12,13}-6*q_{11,12,31}+6*q_{11,13,21}-6*q_{11,21,31}+6*q_{12,13,22}-6*q_{12,13,33}-6*q_{12,22,31}-6*q_{12,31,33}-6*q_{13,21,22}+6*q_{13,21,33}-6*q_{21,22,31}-6*q_{21,31,33},-24*q_{11,22,33}+6*q_{12,13,23}+6*q_{12,13,32}-6*q_{12,23,31}+6*q_{12,31,32}-6*q_{13,21,23}-6*q_{13,21,32}-6*q_{21,23,31}+6*q_{21,31,32},-6*q_{11,12,22}+3*q_{11,13,23}+3*q_{11,13,32}-6*q_{11,21,22}-3*q_{11,23,31}+3*q_{11,31,32}+6*q_{12,22,33}+3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}-3*q_{13,32,33}+6*q_{21,22,33}+3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}-3*q_{31,32,33},12*q_{11,12,21}-12*q_{11,13,31}-12*q_{12,21,22}-12*q_{12,21,33}-12*q_{13,22,31}+12*q_{13,31,33},3*q_{11,13,23}-3*q_{11,13,32}-3*q_{11,23,31}-3*q_{11,31,32}+6*q_{12,13,31}-6*q_{12,23,32}-6*q_{13,21,31}+3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}-3*q_{13,32,33}-6*q_{21,23,32}+3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}-3*q_{31,32,33},-12*q_{12,21,23}+12*q_{12,21,32}-12*q_{13,23,31}-12*q_{13,31,32},3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}+3*q_{11,21,31}+3*q_{12,13,22}-3*q_{12,13,33}-3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}-3*q_{21,22,31}-3*q_{21,31,33},12*q_{11,12,32}+12*q_{11,13,22}-12*q_{11,21,23}+12*q_{11,22,31}-24*q_{12,13,21}+24*q_{12,21,31}+12*q_{12,22,23}-12*q_{12,32,33}-12*q_{13,22,33}+12*q_{13,23,32}-12*q_{21,22,32}+12*q_{21,23,33}-12*q_{22,31,33}-12*q_{23,31,32},0,-6*q_{11,12,23}+6*q_{11,12,32}-6*q_{11,21,23}+6*q_{11,21,32}-12*q_{12,13,21}+12*q_{12,21,31}+6*q_{12,22,23}-6*q_{12,22,32}+6*q_{12,23,33}-6*q_{12,32,33}+12*q_{13,23,32}+6*q_{21,22,23}-6*q_{21,22,32}+6*q_{21,23,33}-6*q_{21,32,33}-12*q_{23,31,32},12*q_{11,12,33}+3*q_{11,13,23}+9*q_{11,13,32}-12*q_{11,21,33}+9*q_{11,23,31}-3*q_{11,31,32}+6*q_{12,13,31}+12*q_{12,22,33}+6*q_{12,23,32}-6*q_{13,21,31}+3*q_{13,22,23}+9*q_{13,22,32}-9*q_{13,23,33}-3*q_{13,32,33}-12*q_{21,22,33}+6*q_{21,23,32}-9*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}+9*q_{31,32,33},12*q_{11,13,22}-12*q_{11,13,33}-12*q_{11,22,31}-12*q_{11,31,33},12*q_{11,13,31}+6*q_{12,13,23}+6*q_{12,13,32}-6*q_{12,23,31}+6*q_{12,31,32}+6*q_{13,21,23}+6*q_{13,21,32}-12*q_{13,22,31}-12*q_{13,31,33}+6*q_{21,23,31}-6*q_{21,31,32},-9*q_{11,12,13}-3*q_{11,12,31}-3*q_{11,13,21}+9*q_{11,21,31}+6*q_{11,22,23}-6*q_{11,22,32}+6*q_{11,23,33}-6*q_{11,32,33}+3*q_{12,13,22}-3*q_{12,13,33}+6*q_{12,21,23}+6*q_{12,21,32}-9*q_{12,22,31}-9*q_{12,31,33}+9*q_{13,21,22}-9*q_{13,21,33}+12*q_{13,23,31}-12*q_{13,31,32}+3*q_{21,22,31}+3*q_{21,31,33},-12*q_{11,12,22}+12*q_{11,12,33}-12*q_{11,21,22}+12*q_{11,21,33},6*q_{11,12,21}-3*q_{12,13,23}-3*q_{12,13,32}-6*q_{12,21,22}+6*q_{12,21,33}-3*q_{12,23,31}+3*q_{12,31,32}+3*q_{13,21,23}+3*q_{13,21,32}-3*q_{21,23,31}+3*q_{21,31,32},3*q_{11,12,13}-3*q_{11,12,31}-3*q_{11,13,21}-3*q_{11,21,31}+6*q_{11,22,23}-6*q_{11,22,32}+6*q_{11,23,33}-6*q_{11,32,33}+3*q_{12,13,22}-3*q_{12,13,33}-6*q_{12,21,23}-6*q_{12,21,32}+3*q_{12,22,31}+3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}+3*q_{21,22,31}+3*q_{21,31,33},-6*q_{11,13,23}+6*q_{11,13,32}-6*q_{11,23,31}-6*q_{11,31,32}-12*q_{12,23,32}+6*q_{13,22,23}-6*q_{13,22,32}+6*q_{13,23,33}-6*q_{13,32,33}+12*q_{21,23,32}-6*q_{22,23,31}-6*q_{22,31,32}+6*q_{23,31,33}+6*q_{31,32,33},3*q_{11,12,23}-3*q_{11,12,32}-3*q_{11,21,23}+3*q_{11,21,32}+3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}-3*q_{12,32,33}+6*q_{13,23,32}-3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}+3*q_{21,32,33}+6*q_{23,31,32}},
    
    {-4*q_{11,13,31}-4*q_{11,23,32}-4*q_{13,22,31}+4*q_{13,31,33}+4*q_{22,23,32}+4*q_{23,32,33},12*q_{12,13,31}+12*q_{12,23,32}-12*q_{13,21,31}+12*q_{21,23,32},-12*q_{11,12,32}+12*q_{11,13,22}+12*q_{11,21,23}+12*q_{11,22,31}+12*q_{12,13,21}-12*q_{12,21,31}-12*q_{12,22,23}+12*q_{12,32,33}-12*q_{13,22,33}-24*q_{13,23,32}+12*q_{21,22,32}-12*q_{21,23,33}-12*q_{22,31,33}+24*q_{23,31,32},-3*q_{11,12,13}-3*q_{11,12,31}-3*q_{11,13,21}+3*q_{11,21,31}+6*q_{11,22,23}-6*q_{11,22,32}+3*q_{12,13,22}+3*q_{12,13,33}-3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}+3*q_{13,21,33}+3*q_{21,22,31}-3*q_{21,31,33}-6*q_{22,23,33}+6*q_{22,32,33},6*q_{11,12,23}-6*q_{11,12,32}-12*q_{11,13,22}-12*q_{11,13,33}-6*q_{11,21,23}+6*q_{11,21,32}+12*q_{11,22,31}-12*q_{11,31,33}+6*q_{12,22,23}-6*q_{12,22,32}-6*q_{12,23,33}+6*q_{12,32,33}-6*q_{21,22,23}+6*q_{21,22,32}+6*q_{21,23,33}-6*q_{21,32,33},3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}+3*q_{11,21,31}+3*q_{12,13,22}+3*q_{12,13,33}+6*q_{12,21,23}-6*q_{12,21,32}-3*q_{12,22,31}+3*q_{12,31,33}-3*q_{13,21,22}-3*q_{13,21,33}-6*q_{13,23,31}-6*q_{13,31,32}-3*q_{21,22,31}+3*q_{21,31,33},-6*q_{11,13,23}+6*q_{11,13,32}+6*q_{11,23,31}+6*q_{11,31,32}+6*q_{13,22,23}-6*q_{13,22,32}-6*q_{13,23,33}+6*q_{13,32,33}+6*q_{22,23,31}+6*q_{22,31,32}+6*q_{23,31,33}+6*q_{31,32,33},-3*q_{11,13,23}+3*q_{11,13,32}+3*q_{11,23,31}+3*q_{11,31,32}+3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}-3*q_{13,32,33}+3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}-3*q_{31,32,33},24*q_{11,22,33}-6*q_{12,13,23}+6*q_{12,13,32}+6*q_{12,23,31}+6*q_{12,31,32}-6*q_{13,21,23}+6*q_{13,21,32}-6*q_{21,23,31}-6*q_{21,31,32},6*q_{11,12,23}-6*q_{11,12,32}+6*q_{11,21,23}-6*q_{11,21,32}+12*q_{12,13,21}-12*q_{12,21,31}-6*q_{12,22,23}+6*q_{12,22,32}-6*q_{12,23,33}+6*q_{12,32,33}-12*q_{13,23,32}-6*q_{21,22,23}+6*q_{21,22,32}-6*q_{21,23,33}+6*q_{21,32,33}+12*q_{23,31,32},0,9*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}+9*q_{11,21,31}-12*q_{11,22,23}-12*q_{11,22,32}+12*q_{11,23,33}+12*q_{11,32,33}-3*q_{12,13,22}-3*q_{12,13,33}+6*q_{12,21,23}-6*q_{12,21,32}-9*q_{12,22,31}+9*q_{12,31,33}-9*q_{13,21,22}-9*q_{13,21,33}+6*q_{13,23,31}+6*q_{13,31,32}+3*q_{21,22,31}-3*q_{21,31,33},12*q_{11,13,31}-6*q_{12,13,23}-6*q_{12,13,32}+6*q_{12,23,31}-6*q_{12,31,32}-6*q_{13,21,23}-6*q_{13,21,32}-12*q_{13,22,31}-12*q_{13,31,33}-6*q_{21,23,31}+6*q_{21,31,32},12*q_{11,13,33}+12*q_{11,31,33}-12*q_{13,22,33}+12*q_{22,31,33},6*q_{11,12,33}+3*q_{11,13,23}+9*q_{11,13,32}+6*q_{11,21,33}-9*q_{11,23,31}+3*q_{11,31,32}+12*q_{12,13,31}-6*q_{12,22,33}+6*q_{12,23,32}+12*q_{13,21,31}-3*q_{13,22,23}-9*q_{13,22,32}+9*q_{13,23,33}+3*q_{13,32,33}-6*q_{21,22,33}-6*q_{21,23,32}-9*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}+9*q_{31,32,33},6*q_{11,12,13}-6*q_{11,12,31}-6*q_{11,13,21}-6*q_{11,21,31}+6*q_{12,13,22}-6*q_{12,13,33}+12*q_{12,21,23}+12*q_{12,21,32}+6*q_{12,22,31}+6*q_{12,31,33}-6*q_{13,21,22}+6*q_{13,21,33}+6*q_{21,22,31}+6*q_{21,31,33},-3*q_{11,12,23}-3*q_{11,12,32}-3*q_{11,21,23}-3*q_{11,21,32}-6*q_{12,13,21}-6*q_{12,21,31}+3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}-3*q_{12,32,33}+3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}-3*q_{21,32,33},-6*q_{11,12,33}-3*q_{11,13,23}+3*q_{11,13,32}-6*q_{11,21,33}-3*q_{11,23,31}-3*q_{11,31,32}+6*q_{12,22,33}+6*q_{12,23,32}+3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}-3*q_{13,32,33}+6*q_{21,22,33}-6*q_{21,23,32}-3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}+3*q_{31,32,33},-12*q_{11,23,33}+12*q_{11,32,33}-12*q_{22,23,33}+12*q_{22,32,33},-6*q_{11,23,32}-3*q_{12,13,23}+3*q_{12,13,32}-3*q_{12,23,31}-3*q_{12,31,32}-3*q_{13,21,23}+3*q_{13,21,32}+3*q_{21,23,31}+3*q_{21,31,32}-6*q_{22,23,32}-6*q_{23,32,33}},
    
    {q_{11,12,13}-q_{11,12,31}-q_{11,13,21}-q_{11,21,31}-2*q_{11,23,33}+2*q_{11,32,33}-q_{12,13,22}-q_{12,13,33}-q_{12,22,31}+q_{12,31,33}+q_{13,21,22}+q_{13,21,33}-q_{21,22,31}+q_{21,31,33}+2*q_{22,23,33}-2*q_{22,32,33},-3*q_{11,12,23}+3*q_{11,12,32}-12*q_{11,13,33}-3*q_{11,21,23}+3*q_{11,21,32}+12*q_{11,31,33}-3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}+3*q_{12,32,33}-12*q_{13,22,33}-3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}+3*q_{21,32,33}-12*q_{22,31,33},-18*q_{11,12,33}-9*q_{11,13,23}-9*q_{11,13,32}+18*q_{11,21,33}-9*q_{11,23,31}+9*q_{11,31,32}-18*q_{12,22,33}-18*q_{12,23,32}-9*q_{13,22,23}-9*q_{13,22,32}+9*q_{13,23,33}+9*q_{13,32,33}+18*q_{21,22,33}-18*q_{21,23,32}+9*q_{22,23,31}-9*q_{22,31,32}+9*q_{23,31,33}-9*q_{31,32,33},-3*q_{11,12,21}-3*q_{11,23,32}+3*q_{12,13,23}-3*q_{12,13,32}+3*q_{12,21,22}+3*q_{12,21,33}-3*q_{12,23,31}-3*q_{12,31,32}-3*q_{13,21,23}+3*q_{13,21,32}-3*q_{21,23,31}-3*q_{21,31,32}+3*q_{22,23,32}+3*q_{23,32,33},-6*q_{11,12,22}-6*q_{11,12,33}+3*q_{11,13,23}-3*q_{11,13,32}-6*q_{11,21,22}-6*q_{11,21,33}+3*q_{11,23,31}+3*q_{11,31,32}+3*q_{13,22,23}-3*q_{13,22,32}-3*q_{13,23,33}+3*q_{13,32,33}-3*q_{22,23,31}-3*q_{22,31,32}-3*q_{23,31,33}-3*q_{31,32,33},12*q_{11,22,33}+3*q_{12,13,23}-3*q_{12,13,32}+3*q_{12,23,31}+3*q_{12,31,32}-3*q_{13,21,23}+3*q_{13,21,32}+3*q_{21,23,31}+3*q_{21,31,32},3*q_{11,12,23}-3*q_{11,12,32}-12*q_{11,13,22}-12*q_{11,13,33}+3*q_{11,21,23}-3*q_{11,21,32}-12*q_{11,22,31}+12*q_{11,31,33}-3*q_{12,22,23}+3*q_{12,22,32}+3*q_{12,23,33}-3*q_{12,32,33}-3*q_{21,22,23}+3*q_{21,22,32}+3*q_{21,23,33}-3*q_{21,32,33},-3*q_{11,12,23}-3*q_{11,12,32}+3*q_{11,21,23}+3*q_{11,21,32}-3*q_{12,13,21}+3*q_{12,21,31}-3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}+3*q_{12,32,33}+3*q_{13,23,32}+3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}-3*q_{21,32,33}-3*q_{23,31,32},-9*q_{11,12,13}+9*q_{11,12,31}-9*q_{11,13,21}-9*q_{11,21,31}+18*q_{11,22,23}+18*q_{11,22,32}-18*q_{11,23,33}-18*q_{11,32,33}+9*q_{12,13,22}+9*q_{12,13,33}-18*q_{12,21,23}+18*q_{12,21,32}+9*q_{12,22,31}-9*q_{12,31,33}+9*q_{13,21,22}+9*q_{13,21,33}-9*q_{21,22,31}+9*q_{21,31,33},-12*q_{11,12,33}-3*q_{11,13,23}-9*q_{11,13,32}+12*q_{11,21,33}-9*q_{11,23,31}+3*q_{11,31,32}-6*q_{12,13,31}-12*q_{12,22,33}-6*q_{12,23,32}+6*q_{13,21,31}-3*q_{13,22,23}-9*q_{13,22,32}+9*q_{13,23,33}+3*q_{13,32,33}+12*q_{21,22,33}-6*q_{21,23,32}+9*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}-9*q_{31,32,33},-9*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}-9*q_{11,21,31}+12*q_{11,22,23}+12*q_{11,22,32}-12*q_{11,23,33}-12*q_{11,32,33}+3*q_{12,13,22}+3*q_{12,13,33}-6*q_{12,21,23}+6*q_{12,21,32}+9*q_{12,22,31}-9*q_{12,31,33}+9*q_{13,21,22}+9*q_{13,21,33}-6*q_{13,23,31}-6*q_{13,31,32}-3*q_{21,22,31}+3*q_{21,31,33},0,-3*q_{11,12,13}-3*q_{11,12,31}-3*q_{11,13,21}+3*q_{11,21,31}+3*q_{12,13,22}-3*q_{12,13,33}-12*q_{12,21,23}-12*q_{12,21,32}-3*q_{12,22,31}-3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}+6*q_{13,23,31}-6*q_{13,31,32}+3*q_{21,22,31}+3*q_{21,31,33},3*q_{11,13,23}+3*q_{11,13,32}-3*q_{11,23,31}+3*q_{11,31,32}+6*q_{12,13,31}-12*q_{12,23,32}+6*q_{13,21,31}-3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}+3*q_{13,32,33}+12*q_{21,23,32}-3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}+3*q_{31,32,33},9*q_{11,12,23}+9*q_{11,21,32}+9*q_{12,13,21}+9*q_{12,21,31}-9*q_{12,22,32}+9*q_{12,23,33}+9*q_{13,23,32}-9*q_{21,22,23}+9*q_{21,32,33}+9*q_{23,31,32},-6*q_{11,12,21}-12*q_{11,13,31}+3*q_{12,13,23}+3*q_{12,13,32}+6*q_{12,21,22}-6*q_{12,21,33}+3*q_{12,23,31}-3*q_{12,31,32}-3*q_{13,21,23}-3*q_{13,21,32}-12*q_{13,22,31}-12*q_{13,31,33}+3*q_{21,23,31}-3*q_{21,31,32},-3*q_{11,12,22}+3*q_{11,13,23}-3*q_{11,13,32}-3*q_{11,21,22}+3*q_{11,23,31}+3*q_{11,31,32}-3*q_{12,22,33}+3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}-3*q_{13,32,33}-3*q_{21,22,33}-3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}+3*q_{31,32,33},3*q_{11,12,32}-6*q_{11,13,22}+3*q_{11,21,23}+6*q_{11,22,31}+3*q_{12,13,21}+3*q_{12,21,31}-3*q_{12,22,23}+3*q_{12,32,33}-6*q_{13,22,33}-3*q_{13,23,32}-3*q_{21,22,32}+3*q_{21,23,33}+6*q_{22,31,33}-3*q_{23,31,32},-12*q_{11,13,31}+6*q_{11,23,32}+3*q_{12,13,23}-3*q_{12,13,32}+3*q_{12,23,31}+3*q_{12,31,32}+3*q_{13,21,23}-3*q_{13,21,32}+12*q_{13,22,31}-12*q_{13,31,33}-3*q_{21,23,31}-3*q_{21,31,32}+6*q_{22,23,32}+6*q_{23,32,33},3*q_{11,12,13}-3*q_{11,12,31}-3*q_{11,13,21}-3*q_{11,21,31}-3*q_{11,22,23}+3*q_{11,22,32}+3*q_{12,13,22}+3*q_{12,13,33}+3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}-3*q_{13,21,33}+3*q_{21,22,31}-3*q_{21,31,33}-3*q_{22,23,33}+3*q_{22,32,33}},
    
    {-2*q_{12,13,23}-2*q_{12,13,32}+2*q_{12,23,31}-2*q_{12,31,32}+2*q_{13,21,23}+2*q_{13,21,32}+2*q_{21,23,31}-2*q_{21,31,32},-6*q_{11,13,23}-6*q_{11,13,32}+6*q_{11,23,31}-6*q_{11,31,32}-6*q_{13,22,23}-6*q_{13,22,32}-6*q_{13,23,33}-6*q_{13,32,33}-6*q_{22,23,31}+6*q_{22,31,32}+6*q_{23,31,33}-6*q_{31,32,33},-6*q_{11,12,23}-6*q_{11,12,32}-12*q_{11,13,22}+12*q_{11,13,33}-6*q_{11,21,23}-6*q_{11,21,32}+12*q_{11,22,31}+12*q_{11,31,33}+6*q_{12,22,23}+6*q_{12,22,32}+6*q_{12,23,33}+6*q_{12,32,33}+6*q_{21,22,23}+6*q_{21,22,32}+6*q_{21,23,33}+6*q_{21,32,33},-3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}-3*q_{11,21,31}-3*q_{12,13,22}+3*q_{12,13,33}+3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}+3*q_{21,22,31}+3*q_{21,31,33},12*q_{12,13,21}-12*q_{12,21,31},3*q_{11,12,13}+3*q_{11,12,31}+3*q_{11,13,21}-3*q_{11,21,31}-3*q_{12,13,22}+3*q_{12,13,33}+3*q_{12,22,31}+3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}+6*q_{13,23,31}-6*q_{13,31,32}-3*q_{21,22,31}-3*q_{21,31,33},-12*q_{12,13,31}-12*q_{13,21,31},3*q_{11,13,23}+3*q_{11,13,32}-3*q_{11,23,31}+3*q_{11,31,32}-3*q_{13,22,23}-3*q_{13,22,32}-3*q_{13,23,33}-3*q_{13,32,33}-3*q_{22,23,31}+3*q_{22,31,32}+3*q_{23,31,33}-3*q_{31,32,33},12*q_{11,12,21}-12*q_{11,13,31}+12*q_{12,13,23}+12*q_{12,13,32}+12*q_{12,21,22}-12*q_{12,21,33}-12*q_{12,23,31}+12*q_{12,31,32}+12*q_{13,21,23}+12*q_{13,21,32}+12*q_{13,22,31}+12*q_{13,31,33}+12*q_{21,23,31}-12*q_{21,31,32},-12*q_{11,13,22}+12*q_{11,13,33}+12*q_{11,22,31}+12*q_{11,31,33},-12*q_{11,13,31}+6*q_{12,13,23}+6*q_{12,13,32}-6*q_{12,23,31}+6*q_{12,31,32}+6*q_{13,21,23}+6*q_{13,21,32}+12*q_{13,22,31}+12*q_{13,31,33}+6*q_{21,23,31}-6*q_{21,31,32},3*q_{11,12,13}+3*q_{11,12,31}+3*q_{11,13,21}-3*q_{11,21,31}-3*q_{12,13,22}+3*q_{12,13,33}+12*q_{12,21,23}+12*q_{12,21,32}+3*q_{12,22,31}+3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}-6*q_{13,23,31}+6*q_{13,31,32}-3*q_{21,22,31}-3*q_{21,31,33},0,-6*q_{11,12,23}-6*q_{11,12,32}+6*q_{11,21,23}+6*q_{11,21,32}+6*q_{12,22,23}+6*q_{12,22,32}+6*q_{12,23,33}+6*q_{12,32,33}-6*q_{21,22,23}-6*q_{21,22,32}-6*q_{21,23,33}-6*q_{21,32,33},-6*q_{11,12,22}+6*q_{11,12,33}+3*q_{11,13,23}+3*q_{11,13,32}+6*q_{11,21,22}-6*q_{11,21,33}+3*q_{11,23,31}-3*q_{11,31,32}-3*q_{13,22,23}-3*q_{13,22,32}-3*q_{13,23,33}-3*q_{13,32,33}+3*q_{22,23,31}-3*q_{22,31,32}-3*q_{23,31,33}+3*q_{31,32,33},-12*q_{11,22,23}-12*q_{11,22,32}-12*q_{11,23,33}-12*q_{11,32,33},-3*q_{11,12,23}-3*q_{11,12,32}+3*q_{11,21,23}+3*q_{11,21,32}-3*q_{12,22,23}-3*q_{12,22,32}-3*q_{12,23,33}-3*q_{12,32,33}+3*q_{21,22,23}+3*q_{21,22,32}+3*q_{21,23,33}+3*q_{21,32,33},6*q_{11,12,22}-6*q_{11,12,33}+3*q_{11,13,23}+3*q_{11,13,32}-6*q_{11,21,22}+6*q_{11,21,33}+3*q_{11,23,31}-3*q_{11,31,32}-3*q_{13,22,23}-3*q_{13,22,32}-3*q_{13,23,33}-3*q_{13,32,33}+3*q_{22,23,31}-3*q_{22,31,32}-3*q_{23,31,33}+3*q_{31,32,33},-6*q_{11,12,13}+6*q_{11,12,31}-6*q_{11,13,21}-6*q_{11,21,31}-6*q_{12,13,22}+6*q_{12,13,33}-6*q_{12,22,31}-6*q_{12,31,33}-6*q_{13,21,22}+6*q_{13,21,33}+6*q_{21,22,31}+6*q_{21,31,33},3*q_{12,13,23}+3*q_{12,13,32}+3*q_{12,23,31}-3*q_{12,31,32}+3*q_{13,21,23}+3*q_{13,21,32}-3*q_{21,23,31}+3*q_{21,31,32}},
    
    {4*q_{13,23,32}-4*q_{23,31,32},12*q_{13,23,31}-12*q_{13,31,32},-12*q_{11,13,31}-12*q_{11,23,32}-12*q_{12,13,23}-12*q_{12,13,32}+12*q_{12,23,31}-12*q_{12,31,32}-12*q_{13,21,23}-12*q_{13,21,32}+12*q_{13,22,31}+12*q_{13,31,33}-12*q_{21,23,31}+12*q_{21,31,32}-12*q_{22,23,32}+12*q_{23,32,33},3*q_{11,13,23}-3*q_{11,13,32}-3*q_{11,23,31}-3*q_{11,31,32}-3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}+3*q_{13,32,33}-3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}+3*q_{31,32,33},6*q_{12,13,23}-6*q_{12,13,32}-6*q_{12,23,31}-6*q_{12,31,32}+6*q_{13,21,23}-6*q_{13,21,32}+6*q_{21,23,31}+6*q_{21,31,32},3*q_{11,13,23}+3*q_{11,13,32}-3*q_{11,23,31}+3*q_{11,31,32}-6*q_{12,13,31}-6*q_{13,21,31}-3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}+3*q_{13,32,33}-3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}+3*q_{31,32,33},-6*q_{11,12,13}-6*q_{11,12,31}-6*q_{11,13,21}+6*q_{11,21,31}-6*q_{12,13,22}-6*q_{12,13,33}+6*q_{12,22,31}-6*q_{12,31,33}-6*q_{13,21,22}-6*q_{13,21,33}-6*q_{21,22,31}+6*q_{21,31,33},-3*q_{11,12,13}-3*q_{11,12,31}-3*q_{11,13,21}+3*q_{11,21,31}-3*q_{12,13,22}+3*q_{12,13,33}+3*q_{12,22,31}+3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}-3*q_{21,22,31}-3*q_{21,31,33},6*q_{11,12,23}-6*q_{11,12,32}-12*q_{11,13,33}-6*q_{11,21,23}+6*q_{11,21,32}-12*q_{11,31,33}-6*q_{12,22,23}+6*q_{12,22,32}-6*q_{12,23,33}+6*q_{12,32,33}+12*q_{13,22,33}+6*q_{21,22,23}-6*q_{21,22,32}+6*q_{21,23,33}-6*q_{21,32,33}-12*q_{22,31,33},-12*q_{11,13,31}-6*q_{12,13,23}-6*q_{12,13,32}+6*q_{12,23,31}-6*q_{12,31,32}-6*q_{13,21,23}-6*q_{13,21,32}+12*q_{13,22,31}+12*q_{13,31,33}-6*q_{21,23,31}+6*q_{21,31,32},-12*q_{11,13,33}-12*q_{11,31,33}+12*q_{13,22,33}-12*q_{22,31,33},-3*q_{11,13,23}-3*q_{11,13,32}+3*q_{11,23,31}-3*q_{11,31,32}-6*q_{12,13,31}+12*q_{12,23,32}-6*q_{13,21,31}+3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}-3*q_{13,32,33}-12*q_{21,23,32}+3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}-3*q_{31,32,33},6*q_{11,12,23}+6*q_{11,12,32}-6*q_{11,21,23}-6*q_{11,21,32}-6*q_{12,22,23}-6*q_{12,22,32}-6*q_{12,23,33}-6*q_{12,32,33}+6*q_{21,22,23}+6*q_{21,22,32}+6*q_{21,23,33}+6*q_{21,32,33},0,3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}+3*q_{11,21,31}+6*q_{11,23,33}+6*q_{11,32,33}+3*q_{12,13,22}-3*q_{12,13,33}+3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}-3*q_{21,22,31}-3*q_{21,31,33}+6*q_{22,23,33}+6*q_{22,32,33},6*q_{11,13,23}+6*q_{11,13,32}+6*q_{11,23,31}-6*q_{11,31,32}-6*q_{13,22,23}-6*q_{13,22,32}-6*q_{13,23,33}-6*q_{13,32,33}+6*q_{22,23,31}-6*q_{22,31,32}-6*q_{23,31,33}+6*q_{31,32,33},3*q_{12,13,23}+3*q_{12,13,32}+3*q_{12,23,31}-3*q_{12,31,32}+3*q_{13,21,23}+3*q_{13,21,32}-3*q_{21,23,31}+3*q_{21,31,32},-3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}-3*q_{11,21,31}+6*q_{11,23,33}+6*q_{11,32,33}-3*q_{12,13,22}+3*q_{12,13,33}-3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}+3*q_{21,22,31}+3*q_{21,31,33}+6*q_{22,23,33}+6*q_{22,32,33},12*q_{11,12,33}-12*q_{11,21,33}-12*q_{12,22,33}+12*q_{21,22,33},3*q_{11,12,23}+3*q_{11,12,32}-3*q_{11,21,23}-3*q_{11,21,32}-3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}+3*q_{12,32,33}+3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}-3*q_{21,32,33}},
    
    {-q_{11,13,23}+q_{11,13,32}+q_{11,23,31}+q_{11,31,32}+2*q_{12,13,31}+4*q_{12,23,32}-2*q_{13,21,31}-q_{13,22,23}+q_{13,22,32}-q_{13,23,33}+q_{13,32,33}+4*q_{21,23,32}-q_{22,23,31}-q_{22,31,32}+q_{23,31,33}+q_{31,32,33},12*q_{11,13,31}+6*q_{11,23,32}+3*q_{12,13,23}+3*q_{12,13,32}+3*q_{12,23,31}-3*q_{12,31,32}-3*q_{13,21,23}-3*q_{13,21,32}+12*q_{13,22,31}+12*q_{13,31,33}+3*q_{21,23,31}-3*q_{21,31,32}-6*q_{22,23,32}+6*q_{23,32,33},9*q_{11,12,13}+9*q_{11,12,31}+9*q_{11,13,21}-9*q_{11,21,31}-9*q_{12,13,22}+9*q_{12,13,33}-18*q_{12,21,23}-18*q_{12,21,32}+9*q_{12,22,31}+9*q_{12,31,33}-9*q_{13,21,22}+9*q_{13,21,33}-18*q_{13,23,31}+18*q_{13,31,32}-9*q_{21,22,31}-9*q_{21,31,33},3*q_{11,12,23}-3*q_{11,12,32}+3*q_{11,21,23}-3*q_{11,21,32}+3*q_{12,13,21}-3*q_{12,21,31}-3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}+3*q_{12,32,33}-3*q_{13,23,32}-3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}+3*q_{21,32,33}+3*q_{23,31,32},3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}+3*q_{11,21,31}+3*q_{12,13,22}+3*q_{12,13,33}+12*q_{12,21,23}-12*q_{12,21,32}-3*q_{12,22,31}+3*q_{12,31,33}-3*q_{13,21,22}-3*q_{13,21,33}+6*q_{13,23,31}+6*q_{13,31,32}-3*q_{21,22,31}+3*q_{21,31,33},3*q_{11,12,32}+6*q_{11,13,22}+3*q_{11,21,23}-6*q_{11,22,31}-3*q_{12,13,21}-3*q_{12,21,31}-3*q_{12,22,23}+3*q_{12,32,33}+6*q_{13,22,33}+3*q_{13,23,32}-3*q_{21,22,32}+3*q_{21,23,33}-6*q_{22,31,33}+3*q_{23,31,32},-6*q_{11,12,21}+12*q_{11,13,31}+3*q_{12,13,23}-3*q_{12,13,32}-6*q_{12,21,22}-6*q_{12,21,33}+3*q_{12,23,31}+3*q_{12,31,32}+3*q_{13,21,23}-3*q_{13,21,32}-12*q_{13,22,31}+12*q_{13,31,33}-3*q_{21,23,31}-3*q_{21,31,32},-3*q_{11,12,21}-3*q_{11,23,32}+3*q_{12,13,23}+3*q_{12,13,32}-3*q_{12,21,22}+3*q_{12,21,33}-3*q_{12,23,31}+3*q_{12,31,32}+3*q_{13,21,23}+3*q_{13,21,32}+3*q_{21,23,31}-3*q_{21,31,32}-3*q_{22,23,32}+3*q_{23,32,33},-9*q_{11,13,23}-9*q_{11,13,32}+9*q_{11,23,31}-9*q_{11,31,32}-18*q_{12,13,31}-18*q_{12,23,32}-18*q_{13,21,31}+9*q_{13,22,23}+9*q_{13,22,32}-9*q_{13,23,33}-9*q_{13,32,33}+18*q_{21,23,32}+9*q_{22,23,31}-9*q_{22,31,32}+9*q_{23,31,33}-9*q_{31,32,33},9*q_{11,12,13}+3*q_{11,12,31}+3*q_{11,13,21}-9*q_{11,21,31}-6*q_{11,22,23}+6*q_{11,22,32}-6*q_{11,23,33}+6*q_{11,32,33}-3*q_{12,13,22}+3*q_{12,13,33}-6*q_{12,21,23}-6*q_{12,21,32}+9*q_{12,22,31}+9*q_{12,31,33}-9*q_{13,21,22}+9*q_{13,21,33}-12*q_{13,23,31}+12*q_{13,31,32}-3*q_{21,22,31}-3*q_{21,31,33},-6*q_{11,12,33}-3*q_{11,13,23}-9*q_{11,13,32}-6*q_{11,21,33}+9*q_{11,23,31}-3*q_{11,31,32}-12*q_{12,13,31}+6*q_{12,22,33}-6*q_{12,23,32}-12*q_{13,21,31}+3*q_{13,22,23}+9*q_{13,22,32}-9*q_{13,23,33}-3*q_{13,32,33}+6*q_{21,22,33}+6*q_{21,23,32}+9*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}-9*q_{31,32,33},-9*q_{11,12,23}-9*q_{11,21,32}-9*q_{12,13,21}-9*q_{12,21,31}+9*q_{12,22,32}-9*q_{12,23,33}-9*q_{13,23,32}+9*q_{21,22,23}-9*q_{21,32,33}-9*q_{23,31,32},6*q_{11,12,22}-6*q_{11,12,33}-3*q_{11,13,23}-3*q_{11,13,32}-6*q_{11,21,22}+6*q_{11,21,33}-3*q_{11,23,31}+3*q_{11,31,32}+3*q_{13,22,23}+3*q_{13,22,32}+3*q_{13,23,33}+3*q_{13,32,33}-3*q_{22,23,31}+3*q_{22,31,32}+3*q_{23,31,33}-3*q_{31,32,33},-3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}-3*q_{11,21,31}-6*q_{11,23,33}-6*q_{11,32,33}-3*q_{12,13,22}+3*q_{12,13,33}-3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}+3*q_{21,22,31}+3*q_{21,31,33}-6*q_{22,23,33}-6*q_{22,32,33},0,-3*q_{11,12,23}-3*q_{11,12,32}+12*q_{11,13,22}-12*q_{11,13,33}+3*q_{11,21,23}+3*q_{11,21,32}+12*q_{11,22,31}+12*q_{11,31,33}-3*q_{12,22,23}-3*q_{12,22,32}-3*q_{12,23,33}-3*q_{12,32,33}+3*q_{21,22,23}+3*q_{21,22,32}+3*q_{21,23,33}+3*q_{21,32,33},-3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}-3*q_{11,21,31}+3*q_{11,22,23}+3*q_{11,22,32}+3*q_{12,13,22}-3*q_{12,13,33}+3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}-3*q_{21,22,31}-3*q_{21,31,33}+3*q_{22,23,33}+3*q_{22,32,33},12*q_{11,22,33}+3*q_{12,13,23}+3*q_{12,13,32}+3*q_{12,23,31}-3*q_{12,31,32}+3*q_{13,21,23}+3*q_{13,21,32}-3*q_{21,23,31}+3*q_{21,31,32},3*q_{11,12,23}+3*q_{11,12,32}-12*q_{11,13,33}-3*q_{11,21,23}-3*q_{11,21,32}+12*q_{11,31,33}-3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}+3*q_{12,32,33}+12*q_{13,22,33}+3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}-3*q_{21,32,33}+12*q_{22,31,33},3*q_{11,12,22}-3*q_{11,13,23}-3*q_{11,13,32}-3*q_{11,21,22}-3*q_{11,23,31}+3*q_{11,31,32}+3*q_{12,22,33}+3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}-3*q_{13,32,33}-3*q_{21,22,33}-3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}+3*q_{31,32,33}},
    
    {-2*q_{11,12,13}-2*q_{11,12,31}+2*q_{11,13,21}-2*q_{11,21,31}+2*q_{12,13,22}-2*q_{12,13,33}-2*q_{12,22,31}-2*q_{12,31,33}-2*q_{13,21,22}+2*q_{13,21,33}-2*q_{21,22,31}-2*q_{21,31,33},6*q_{11,12,23}+6*q_{11,12,32}+6*q_{11,21,23}+6*q_{11,21,32}+6*q_{12,22,23}+6*q_{12,22,32}+6*q_{12,23,33}+6*q_{12,32,33}+6*q_{21,22,23}+6*q_{21,22,32}+6*q_{21,23,33}+6*q_{21,32,33},24*q_{11,12,22}-24*q_{11,12,33}+6*q_{11,13,23}+6*q_{11,13,32}+24*q_{11,21,22}-24*q_{11,21,33}-6*q_{11,23,31}+6*q_{11,31,32}+6*q_{13,22,23}+6*q_{13,22,32}+6*q_{13,23,33}+6*q_{13,32,33}+6*q_{22,23,31}-6*q_{22,31,32}-6*q_{23,31,33}+6*q_{31,32,33},-3*q_{12,13,23}-3*q_{12,13,32}+3*q_{12,23,31}-3*q_{12,31,32}+3*q_{13,21,23}+3*q_{13,21,32}+3*q_{21,23,31}-3*q_{21,31,32},12*q_{12,13,31}-12*q_{13,21,31},-6*q_{11,12,21}-3*q_{12,13,23}-3*q_{12,13,32}+6*q_{12,21,22}-6*q_{12,21,33}-3*q_{12,23,31}+3*q_{12,31,32}+3*q_{13,21,23}+3*q_{13,21,32}-3*q_{21,23,31}+3*q_{21,31,32},12*q_{12,13,21}+12*q_{12,21,31},-3*q_{11,12,23}-3*q_{11,12,32}-3*q_{11,21,23}-3*q_{11,21,32}+3*q_{12,22,23}+3*q_{12,22,32}+3*q_{12,23,33}+3*q_{12,32,33}+3*q_{21,22,23}+3*q_{21,22,32}+3*q_{21,23,33}+3*q_{21,32,33},-12*q_{11,12,13}+12*q_{11,12,31}+12*q_{11,13,21}+12*q_{11,21,31}-12*q_{12,13,22}+12*q_{12,13,33}-12*q_{12,21,23}-12*q_{12,21,32}-12*q_{12,22,31}-12*q_{12,31,33}+12*q_{13,21,22}-12*q_{13,21,33}-12*q_{13,23,31}+12*q_{13,31,32}-12*q_{21,22,31}-12*q_{21,31,33},12*q_{11,12,22}-12*q_{11,12,33}+12*q_{11,21,22}-12*q_{11,21,33},-6*q_{11,12,13}+6*q_{11,12,31}+6*q_{11,13,21}+6*q_{11,21,31}-6*q_{12,13,22}+6*q_{12,13,33}-12*q_{12,21,23}-12*q_{12,21,32}-6*q_{12,22,31}-6*q_{12,31,33}+6*q_{13,21,22}-6*q_{13,21,33}-6*q_{21,22,31}-6*q_{21,31,33},6*q_{11,12,21}+12*q_{11,13,31}-3*q_{12,13,23}-3*q_{12,13,32}-6*q_{12,21,22}+6*q_{12,21,33}-3*q_{12,23,31}+3*q_{12,31,32}+3*q_{13,21,23}+3*q_{13,21,32}+12*q_{13,22,31}+12*q_{13,31,33}-3*q_{21,23,31}+3*q_{21,31,32},12*q_{11,22,23}+12*q_{11,22,32}+12*q_{11,23,33}+12*q_{11,32,33},-6*q_{11,13,23}-6*q_{11,13,32}-6*q_{11,23,31}+6*q_{11,31,32}+6*q_{13,22,23}+6*q_{13,22,32}+6*q_{13,23,33}+6*q_{13,32,33}-6*q_{22,23,31}+6*q_{22,31,32}+6*q_{23,31,33}-6*q_{31,32,33},3*q_{11,12,23}+3*q_{11,12,32}-12*q_{11,13,22}+12*q_{11,13,33}-3*q_{11,21,23}-3*q_{11,21,32}-12*q_{11,22,31}-12*q_{11,31,33}+3*q_{12,22,23}+3*q_{12,22,32}+3*q_{12,23,33}+3*q_{12,32,33}-3*q_{21,22,23}-3*q_{21,22,32}-3*q_{21,23,33}-3*q_{21,32,33},0,-3*q_{11,13,23}-3*q_{11,13,32}-3*q_{11,23,31}+3*q_{11,31,32}-3*q_{13,22,23}-3*q_{13,22,32}-3*q_{13,23,33}-3*q_{13,32,33}+3*q_{22,23,31}-3*q_{22,31,32}-3*q_{23,31,33}+3*q_{31,32,33},3*q_{11,12,23}+3*q_{11,12,32}-3*q_{11,21,23}-3*q_{11,21,32}+3*q_{12,22,23}+3*q_{12,22,32}+3*q_{12,23,33}+3*q_{12,32,33}-3*q_{21,22,23}-3*q_{21,22,32}-3*q_{21,23,33}-3*q_{21,32,33},-6*q_{12,13,23}-6*q_{12,13,32}-6*q_{12,23,31}+6*q_{12,31,32}-6*q_{13,21,23}-6*q_{13,21,32}+6*q_{21,23,31}-6*q_{21,31,32},3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}+3*q_{11,21,31}-3*q_{12,13,22}+3*q_{12,13,33}-3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}+3*q_{21,22,31}+3*q_{21,31,33}},
    
    {q_{11,12,23}-q_{11,12,32}+q_{11,21,23}-q_{11,21,32}+q_{12,22,23}-q_{12,22,32}+q_{12,23,33}-q_{12,32,33}+q_{21,22,23}-q_{21,22,32}+q_{21,23,33}-q_{21,32,33},3*q_{11,12,13}-3*q_{11,12,31}-3*q_{11,13,21}-3*q_{11,21,31}-3*q_{12,13,22}+3*q_{12,13,33}-3*q_{12,22,31}-3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}-3*q_{21,22,31}-3*q_{21,31,33},-12*q_{11,12,21}-6*q_{11,23,32}+3*q_{12,13,23}+3*q_{12,13,32}+12*q_{12,21,22}-12*q_{12,21,33}+3*q_{12,23,31}-3*q_{12,31,32}-3*q_{13,21,23}-3*q_{13,21,32}+3*q_{21,23,31}-3*q_{21,31,32}+6*q_{22,23,32}-6*q_{23,32,33},3*q_{12,23,32}+3*q_{21,23,32},-3*q_{12,13,23}+3*q_{12,13,32}-3*q_{12,23,31}-3*q_{12,31,32}+3*q_{13,21,23}-3*q_{13,21,32}-3*q_{21,23,31}-3*q_{21,31,32},-3*q_{11,12,22}-3*q_{11,21,22}-3*q_{12,22,33}-3*q_{21,22,33},3*q_{11,12,13}-3*q_{11,12,31}-3*q_{11,13,21}-3*q_{11,21,31}+3*q_{12,13,22}+3*q_{12,13,33}+3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}-3*q_{13,21,33}+3*q_{21,22,31}-3*q_{21,31,33},-3*q_{12,21,23}-3*q_{12,21,32},3*q_{11,12,23}+3*q_{11,12,32}+3*q_{11,21,23}+3*q_{11,21,32}+12*q_{12,13,21}+12*q_{12,21,31}-3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}+3*q_{12,32,33}-6*q_{13,23,32}-3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}+3*q_{21,32,33}-6*q_{23,31,32},-6*q_{11,12,21}+3*q_{12,13,23}+3*q_{12,13,32}+6*q_{12,21,22}-6*q_{12,21,33}+3*q_{12,23,31}-3*q_{12,31,32}-3*q_{13,21,23}-3*q_{13,21,32}+3*q_{21,23,31}-3*q_{21,31,32},3*q_{11,12,23}+3*q_{11,12,32}+3*q_{11,21,23}+3*q_{11,21,32}+6*q_{12,13,21}+6*q_{12,21,31}-3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}+3*q_{12,32,33}-3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}+3*q_{21,32,33},3*q_{11,12,22}-3*q_{11,13,23}+3*q_{11,13,32}+3*q_{11,21,22}-3*q_{11,23,31}-3*q_{11,31,32}+3*q_{12,22,33}-3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}+3*q_{13,32,33}+3*q_{21,22,33}+3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}-3*q_{31,32,33},3*q_{11,12,23}+3*q_{11,12,32}-3*q_{11,21,23}-3*q_{11,21,32}+3*q_{12,22,23}+3*q_{12,22,32}+3*q_{12,23,33}+3*q_{12,32,33}-3*q_{21,22,23}-3*q_{21,22,32}-3*q_{21,23,33}-3*q_{21,32,33},-3*q_{12,13,23}-3*q_{12,13,32}-3*q_{12,23,31}+3*q_{12,31,32}-3*q_{13,21,23}-3*q_{13,21,32}+3*q_{21,23,31}-3*q_{21,31,32},3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}+3*q_{11,21,31}-3*q_{11,22,23}-3*q_{11,22,32}-3*q_{12,13,22}+3*q_{12,13,33}-3*q_{12,22,31}-3*q_{12,31,33}-3*q_{13,21,22}+3*q_{13,21,33}+3*q_{21,22,31}+3*q_{21,31,33}-3*q_{22,23,33}-3*q_{22,32,33},3*q_{11,13,23}+3*q_{11,13,32}+3*q_{11,23,31}-3*q_{11,31,32}+3*q_{13,22,23}+3*q_{13,22,32}+3*q_{13,23,33}+3*q_{13,32,33}-3*q_{22,23,31}+3*q_{22,31,32}+3*q_{23,31,33}-3*q_{31,32,33},0,-3*q_{11,22,23}-3*q_{11,22,32}-3*q_{22,23,33}-3*q_{22,32,33},3*q_{11,13,23}+3*q_{11,13,32}+3*q_{11,23,31}-3*q_{11,31,32}-3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}+3*q_{13,32,33}+3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}-3*q_{31,32,33},3*q_{11,13,22}+3*q_{11,22,31}+3*q_{13,22,33}+3*q_{22,31,33}},
    
    {q_{11,13,23}-q_{11,13,32}-q_{11,23,31}-q_{11,31,32}+2*q_{12,13,31}-2*q_{13,21,31}+q_{13,22,23}-q_{13,22,32}+q_{13,23,33}-q_{13,32,33}+q_{22,23,31}+q_{22,31,32}-q_{23,31,33}-q_{31,32,33},6*q_{11,23,32}-3*q_{12,13,23}-3*q_{12,13,32}-3*q_{12,23,31}+3*q_{12,31,32}+3*q_{13,21,23}+3*q_{13,21,32}-3*q_{21,23,31}+3*q_{21,31,32}-6*q_{22,23,32}+6*q_{23,32,33},-9*q_{11,12,13}+3*q_{11,12,31}+3*q_{11,13,21}+9*q_{11,21,31}-12*q_{11,22,23}+12*q_{11,22,32}-12*q_{11,23,33}+12*q_{11,32,33}-3*q_{12,13,22}+3*q_{12,13,33}+6*q_{12,21,23}+6*q_{12,21,32}-9*q_{12,22,31}-9*q_{12,31,33}+9*q_{13,21,22}-9*q_{13,21,33}-6*q_{13,23,31}+6*q_{13,31,32}-3*q_{21,22,31}-3*q_{21,31,33},3*q_{12,13,21}-3*q_{12,21,31}+3*q_{13,23,32}-3*q_{23,31,32},3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}+3*q_{11,21,31}+3*q_{12,13,22}+3*q_{12,13,33}-3*q_{12,22,31}+3*q_{12,31,33}-3*q_{13,21,22}-3*q_{13,21,33}-6*q_{13,23,31}-6*q_{13,31,32}-3*q_{21,22,31}+3*q_{21,31,33},-3*q_{11,12,23}-3*q_{11,21,32}+3*q_{12,13,21}+3*q_{12,21,31}+3*q_{12,22,32}-3*q_{12,23,33}+3*q_{13,23,32}+3*q_{21,22,23}-3*q_{21,32,33}+3*q_{23,31,32},6*q_{11,12,21}+3*q_{12,13,23}-3*q_{12,13,32}+6*q_{12,21,22}+6*q_{12,21,33}+3*q_{12,23,31}+3*q_{12,31,32}+3*q_{13,21,23}-3*q_{13,21,32}-3*q_{21,23,31}-3*q_{21,31,32},3*q_{11,12,21}-3*q_{11,23,32}+3*q_{12,21,22}-3*q_{12,21,33}-3*q_{22,23,32}+3*q_{23,32,33},12*q_{11,12,33}+3*q_{11,13,23}-9*q_{11,13,32}+12*q_{11,21,33}+9*q_{11,23,31}+3*q_{11,31,32}+6*q_{12,13,31}-12*q_{12,22,33}-6*q_{12,23,32}+6*q_{13,21,31}-3*q_{13,22,23}+9*q_{13,22,32}-9*q_{13,23,33}+3*q_{13,32,33}-12*q_{21,22,33}+6*q_{21,23,32}+9*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}-9*q_{31,32,33},-3*q_{11,12,13}+3*q_{11,12,31}+3*q_{11,13,21}+3*q_{11,21,31}-6*q_{11,22,23}+6*q_{11,22,32}-6*q_{11,23,33}+6*q_{11,32,33}-3*q_{12,13,22}+3*q_{12,13,33}+6*q_{12,21,23}+6*q_{12,21,32}-3*q_{12,22,31}-3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}-3*q_{21,22,31}-3*q_{21,31,33},6*q_{11,12,33}+3*q_{11,13,23}-3*q_{11,13,32}+6*q_{11,21,33}+3*q_{11,23,31}+3*q_{11,31,32}-6*q_{12,22,33}-6*q_{12,23,32}-3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}+3*q_{13,32,33}-6*q_{21,22,33}+6*q_{21,23,32}+3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}-3*q_{31,32,33},-3*q_{11,12,32}+6*q_{11,13,22}-3*q_{11,21,23}-6*q_{11,22,31}-3*q_{12,13,21}-3*q_{12,21,31}+3*q_{12,22,23}-3*q_{12,32,33}+6*q_{13,22,33}+3*q_{13,23,32}+3*q_{21,22,32}-3*q_{21,23,33}-6*q_{22,31,33}+3*q_{23,31,32},-6*q_{11,12,22}+6*q_{11,12,33}-3*q_{11,13,23}-3*q_{11,13,32}+6*q_{11,21,22}-6*q_{11,21,33}-3*q_{11,23,31}+3*q_{11,31,32}+3*q_{13,22,23}+3*q_{13,22,32}+3*q_{13,23,33}+3*q_{13,32,33}-3*q_{22,23,31}+3*q_{22,31,32}+3*q_{23,31,33}-3*q_{31,32,33},3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}+3*q_{11,21,31}-6*q_{11,23,33}-6*q_{11,32,33}+3*q_{12,13,22}-3*q_{12,13,33}+3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}-3*q_{21,22,31}-3*q_{21,31,33}-6*q_{22,23,33}-6*q_{22,32,33},-12*q_{11,22,33}-3*q_{12,13,23}-3*q_{12,13,32}-3*q_{12,23,31}+3*q_{12,31,32}-3*q_{13,21,23}-3*q_{13,21,32}+3*q_{21,23,31}-3*q_{21,31,32},-3*q_{11,12,23}-3*q_{11,12,32}+3*q_{11,21,23}+3*q_{11,21,32}-3*q_{12,22,23}-3*q_{12,22,32}-3*q_{12,23,33}-3*q_{12,32,33}+3*q_{21,22,23}+3*q_{21,22,32}+3*q_{21,23,33}+3*q_{21,32,33},3*q_{11,22,23}+3*q_{11,22,32}+3*q_{22,23,33}+3*q_{22,32,33},0,-3*q_{11,12,23}-3*q_{11,12,32}+3*q_{11,21,23}+3*q_{11,21,32}+3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}-3*q_{12,32,33}-3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}+3*q_{21,32,33},-3*q_{11,12,22}+3*q_{11,21,22}-3*q_{12,22,33}+3*q_{21,22,33}},
    
    {-4*q_{13,23,31}-4*q_{13,31,32},12*q_{13,23,32}+12*q_{23,31,32},12*q_{11,13,23}-12*q_{11,13,32}+12*q_{11,23,31}+12*q_{11,31,32}+12*q_{12,13,31}+12*q_{12,23,32}+12*q_{13,21,31}-12*q_{13,22,23}+12*q_{13,22,32}-12*q_{13,23,33}+12*q_{13,32,33}-12*q_{21,23,32}+12*q_{22,23,31}+12*q_{22,31,32}-12*q_{23,31,33}-12*q_{31,32,33},3*q_{12,13,23}-3*q_{12,13,32}-3*q_{12,23,31}-3*q_{12,31,32}+3*q_{13,21,23}-3*q_{13,21,32}+3*q_{21,23,31}+3*q_{21,31,32},-6*q_{11,13,23}+6*q_{11,13,32}+6*q_{11,23,31}+6*q_{11,31,32}+6*q_{13,22,23}-6*q_{13,22,32}-6*q_{13,23,33}+6*q_{13,32,33}+6*q_{22,23,31}+6*q_{22,31,32}+6*q_{23,31,33}+6*q_{31,32,33},-6*q_{11,23,32}+3*q_{12,13,23}-3*q_{12,13,32}+3*q_{12,23,31}+3*q_{12,31,32}+3*q_{13,21,23}-3*q_{13,21,32}-3*q_{21,23,31}-3*q_{21,31,32}-6*q_{22,23,32}-6*q_{23,32,33},6*q_{11,12,23}-6*q_{11,12,32}-6*q_{11,21,23}+6*q_{11,21,32}-6*q_{12,22,23}+6*q_{12,22,32}+6*q_{12,23,33}-6*q_{12,32,33}+6*q_{21,22,23}-6*q_{21,22,32}-6*q_{21,23,33}+6*q_{21,32,33},3*q_{11,12,23}-3*q_{11,12,32}-3*q_{11,21,23}+3*q_{11,21,32}-3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}+3*q_{12,32,33}+3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}-3*q_{21,32,33},6*q_{11,12,13}+6*q_{11,12,31}+6*q_{11,13,21}-6*q_{11,21,31}+24*q_{11,23,33}-24*q_{11,32,33}+6*q_{12,13,22}+6*q_{12,13,33}-6*q_{12,22,31}+6*q_{12,31,33}+6*q_{13,21,22}+6*q_{13,21,33}+6*q_{21,22,31}-6*q_{21,31,33}+24*q_{22,23,33}-24*q_{22,32,33},6*q_{11,13,23}-6*q_{11,13,32}+6*q_{11,23,31}+6*q_{11,31,32}+12*q_{12,23,32}-6*q_{13,22,23}+6*q_{13,22,32}-6*q_{13,23,33}+6*q_{13,32,33}-12*q_{21,23,32}+6*q_{22,23,31}+6*q_{22,31,32}-6*q_{23,31,33}-6*q_{31,32,33},12*q_{11,23,33}-12*q_{11,32,33}+12*q_{22,23,33}-12*q_{22,32,33},12*q_{11,13,31}-6*q_{11,23,32}-3*q_{12,13,23}+3*q_{12,13,32}-3*q_{12,23,31}-3*q_{12,31,32}-3*q_{13,21,23}+3*q_{13,21,32}-12*q_{13,22,31}+12*q_{13,31,33}+3*q_{21,23,31}+3*q_{21,31,32}-6*q_{22,23,32}-6*q_{23,32,33},6*q_{11,12,13}-6*q_{11,12,31}+6*q_{11,13,21}+6*q_{11,21,31}+6*q_{12,13,22}-6*q_{12,13,33}+6*q_{12,22,31}+6*q_{12,31,33}+6*q_{13,21,22}-6*q_{13,21,33}-6*q_{21,22,31}-6*q_{21,31,33},-12*q_{11,12,33}+12*q_{11,21,33}+12*q_{12,22,33}-12*q_{21,22,33},-3*q_{11,12,23}-3*q_{11,12,32}+12*q_{11,13,33}+3*q_{11,21,23}+3*q_{11,21,32}-12*q_{11,31,33}+3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}-3*q_{12,32,33}-12*q_{13,22,33}-3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}+3*q_{21,32,33}-12*q_{22,31,33},6*q_{12,13,23}+6*q_{12,13,32}+6*q_{12,23,31}-6*q_{12,31,32}+6*q_{13,21,23}+6*q_{13,21,32}-6*q_{21,23,31}+6*q_{21,31,32},-3*q_{11,13,23}-3*q_{11,13,32}-3*q_{11,23,31}+3*q_{11,31,32}+3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}-3*q_{13,32,33}-3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}+3*q_{31,32,33},3*q_{11,12,23}+3*q_{11,12,32}-3*q_{11,21,23}-3*q_{11,21,32}-3*q_{12,22,23}-3*q_{12,22,32}+3*q_{12,23,33}+3*q_{12,32,33}+3*q_{21,22,23}+3*q_{21,22,32}-3*q_{21,23,33}-3*q_{21,32,33},0,3*q_{11,12,13}-3*q_{11,12,31}+3*q_{11,13,21}+3*q_{11,21,31}+3*q_{12,13,22}+3*q_{12,13,33}+3*q_{12,22,31}-3*q_{12,31,33}+3*q_{13,21,22}+3*q_{13,21,33}-3*q_{21,22,31}+3*q_{21,31,33}},
    
    {-q_{12,13,23}+q_{12,13,32}-q_{12,23,31}-q_{12,31,32}+q_{13,21,23}-q_{13,21,32}-q_{21,23,31}-q_{21,31,32},-3*q_{11,13,23}+3*q_{11,13,32}-3*q_{11,23,31}-3*q_{11,31,32}-3*q_{13,22,23}+3*q_{13,22,32}-3*q_{13,23,33}+3*q_{13,32,33}+3*q_{22,23,31}+3*q_{22,31,32}-3*q_{23,31,33}-3*q_{31,32,33},-3*q_{11,12,23}+3*q_{11,12,32}+3*q_{11,21,23}-3*q_{11,21,32}+6*q_{12,13,21}+6*q_{12,21,31}-3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}+3*q_{12,32,33}-12*q_{13,23,32}+3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}-3*q_{21,32,33}-12*q_{23,31,32},3*q_{12,21,23}-3*q_{12,21,32},-3*q_{11,12,23}+3*q_{11,12,32}-3*q_{11,21,23}+3*q_{11,21,32}+3*q_{12,22,23}-3*q_{12,22,32}-3*q_{12,23,33}+3*q_{12,32,33}+3*q_{21,22,23}-3*q_{21,22,32}-3*q_{21,23,33}+3*q_{21,32,33},3*q_{11,22,23}-3*q_{11,22,32}+3*q_{22,23,33}-3*q_{22,32,33},-3*q_{11,13,23}+3*q_{11,13,32}-3*q_{11,23,31}-3*q_{11,31,32}+3*q_{13,22,23}-3*q_{13,22,32}-3*q_{13,23,33}+3*q_{13,32,33}-3*q_{22,23,31}-3*q_{22,31,32}-3*q_{23,31,33}-3*q_{31,32,33},-3*q_{12,23,32}+3*q_{21,23,32},6*q_{11,12,21}+12*q_{11,23,32}+3*q_{12,13,23}-3*q_{12,13,32}+6*q_{12,21,22}+6*q_{12,21,33}+3*q_{12,23,31}+3*q_{12,31,32}+3*q_{13,21,23}-3*q_{13,21,32}-3*q_{21,23,31}-3*q_{21,31,32}+12*q_{22,23,32}+12*q_{23,32,33},-3*q_{11,12,23}+3*q_{11,12,32}+3*q_{11,21,23}-3*q_{11,21,32}-3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}+3*q_{12,32,33}-6*q_{13,23,32}+3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}-3*q_{21,32,33}-6*q_{23,31,32},6*q_{11,23,32}+3*q_{12,13,23}-3*q_{12,13,32}+3*q_{12,23,31}+3*q_{12,31,32}+3*q_{13,21,23}-3*q_{13,21,32}-3*q_{21,23,31}-3*q_{21,31,32}+6*q_{22,23,32}+6*q_{23,32,33},-3*q_{11,12,13}+3*q_{11,12,31}+3*q_{11,13,21}+3*q_{11,21,31}+3*q_{11,22,23}-3*q_{11,22,32}-3*q_{12,13,22}-3*q_{12,13,33}-3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}+3*q_{13,21,33}-3*q_{21,22,31}+3*q_{21,31,33}+3*q_{22,23,33}-3*q_{22,32,33},-3*q_{12,13,23}-3*q_{12,13,32}-3*q_{12,23,31}+3*q_{12,31,32}-3*q_{13,21,23}-3*q_{13,21,32}+3*q_{21,23,31}-3*q_{21,31,32},-3*q_{11,12,23}-3*q_{11,12,32}+3*q_{11,21,23}+3*q_{11,21,32}+3*q_{12,22,23}+3*q_{12,22,32}-3*q_{12,23,33}-3*q_{12,32,33}-3*q_{21,22,23}-3*q_{21,22,32}+3*q_{21,23,33}+3*q_{21,32,33},-3*q_{11,12,22}+3*q_{11,13,23}+3*q_{11,13,32}+3*q_{11,21,22}+3*q_{11,23,31}-3*q_{11,31,32}-3*q_{12,22,33}-3*q_{13,22,23}-3*q_{13,22,32}+3*q_{13,23,33}+3*q_{13,32,33}+3*q_{21,22,33}+3*q_{22,23,31}-3*q_{22,31,32}+3*q_{23,31,33}-3*q_{31,32,33},-3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}-3*q_{11,21,31}+3*q_{12,13,22}-3*q_{12,13,33}+3*q_{12,22,31}+3*q_{12,31,33}+3*q_{13,21,22}-3*q_{13,21,33}-3*q_{21,22,31}-3*q_{21,31,33},-3*q_{11,13,22}-3*q_{11,22,31}-3*q_{13,22,33}-3*q_{22,31,33},3*q_{11,12,22}-3*q_{11,21,22}+3*q_{12,22,33}-3*q_{21,22,33},-3*q_{11,12,13}+3*q_{11,12,31}-3*q_{11,13,21}-3*q_{11,21,31}-3*q_{12,13,22}-3*q_{12,13,33}-3*q_{12,22,31}+3*q_{12,31,33}-3*q_{13,21,22}-3*q_{13,21,33}+3*q_{21,22,31}-3*q_{21,31,33},0}
    
    }

==> anc/symmetricChowFirst.m2 <==
R = QQ[p_{11,12,13},p_{11,12,14},p_{11,12,22},p_{11,12,23},p_{11,12,24},p_{11,12,33},p_{11,12,34},p_{11,12,44},p_{11,13,14},p_{11,13,22},p_{11,13,23},p_{11,13,24},p_{11,13,33},p_{11,13,34},p_{11,13,44},p_{11,14,22},p_{11,14,23},p_{11,14,24},p_{11,14,33},p_{11,14,34},p_{11,14,44},p_{11,22,23},p_{11,22,24},p_{11,22,33},p_{11,22,34},p_{11,22,44},p_{11,23,24},p_{11,23,33},p_{11,23,34},p_{11,23,44},p_{11,24,33},p_{11,24,34},p_{11,24,44},p_{11,33,34},p_{11,33,44},p_{11,34,44},p_{12,13,14},p_{12,13,22},p_{12,13,23},p_{12,13,24},p_{12,13,33},p_{12,13,34},p_{12,13,44},p_{12,14,22},p_{12,14,23},p_{12,14,24},p_{12,14,33},p_{12,14,34},p_{12,14,44},p_{12,22,23},p_{12,22,24},p_{12,22,33},p_{12,22,34},p_{12,22,44},p_{12,23,24},p_{12,23,33},p_{12,23,34},p_{12,23,44},p_{12,24,33},p_{12,24,34},p_{12,24,44},p_{12,33,34},p_{12,33,44},p_{12,34,44},p_{13,14,22},p_{13,14,23},p_{13,14,24},p_{13,14,33},p_{13,14,34},p_{13,14,44},p_{13,22,23},p_{13,22,24},p_{13,22,33},p_{13,22,34},p_{13,22,44},p_{13,23,24},p_{13,23,33},p_{13,23,34},p_{13,23,44},p_{13,24,33},p_{13,24,34},p_{13,24,44},p_{13,33,34},p_{13,33,44},p_{13,34,44},p_{14,22,23},p_{14,22,24},p_{14,22,33},p_{14,22,34},p_{14,22,44},p_{14,23,24},p_{14,23,33},p_{14,23,34},p_{14,23,44},p_{14,24,33},p_{14,24,34},p_{14,24,44},p_{14,33,34},p_{14,33,44},p_{14,34,44},p_{22,23,24},p_{22,23,33},p_{22,23,34},p_{22,23,44},p_{22,24,33},p_{22,24,34},p_{22,24,44},p_{22,33,34},p_{22,33,44},p_{22,34,44},p_{23,24,33},p_{23,24,34},p_{23,24,44},p_{23,33,34},p_{23,33,44},p_{23,34,44},p_{24,33,34},p_{24,33,44},p_{24,34,44},p_{33,34,44}]



M = matrix{
    
    {0,-p_{11,12,22},-2*p_{11,12,23}-p_{11,13,22},0,0,0,-p_{11,22,23}-2*p_{12,13,22},0,-p_{11,12,33}-2*p_{11,13,23},-p_{11,13,33},0,-p_{11,22,33}-4*p_{12,13,23},0,-p_{12,22,33}+2*p_{13,22,23},0,-p_{11,23,33}-2*p_{12,13,33},0,-2*p_{12,23,33}+p_{13,22,33},0,-p_{22,23,33}},
    
    {p_{11,12,22},0,0,-12*p_{11,12,24}-6*p_{11,14,22},0,0,0,6*p_{11,22,24}+12*p_{12,14,22},0,-18*p_{11,14,44},0,0,0,0,3*p_{11,12,44}+6*p_{11,14,24},-18*p_{11,24,44}-36*p_{12,14,44},3*p_{11,22,44}+12*p_{12,14,24},-36*p_{12,24,44}+18*p_{14,22,44},3*p_{12,22,44}-6*p_{14,22,24},-18*p_{22,24,44}},
    
    {2*p_{11,12,23}+p_{11,13,22},0,0,-12*p_{11,12,34}-12*p_{11,13,24}-12*p_{11,14,23},12*p_{11,12,24}+6*p_{11,14,22},0,0,6*p_{11,22,34}+12*p_{11,23,24}+24*p_{12,14,23}+12*p_{13,14,22},54*p_{11,14,44},0,-6*p_{11,12,44}-12*p_{11,14,24},36*p_{11,24,44}+72*p_{12,14,44},-3*p_{11,22,44}-12*p_{12,14,24},36*p_{12,24,44}-18*p_{14,22,44},3*p_{11,13,44}+6*p_{11,14,34},-18*p_{11,34,44}-36*p_{13,14,44},6*p_{11,23,44}+12*p_{12,14,34}+12*p_{13,14,24},-36*p_{12,34,44}-36*p_{13,24,44}+36*p_{14,23,44},6*p_{12,23,44}+3*p_{13,22,44}-6*p_{14,22,34}-12*p_{14,23,24},-18*p_{22,34,44}-36*p_{23,24,44}},
    
    {0,12*p_{11,12,24}+6*p_{11,14,22},12*p_{11,12,34}+12*p_{11,13,24}+12*p_{11,14,23},0,0,2*p_{11,12,23}+p_{11,13,22},6*p_{11,22,34}-12*p_{11,23,24}+24*p_{12,13,24}-12*p_{13,14,22},0,12*p_{11,13,34}+6*p_{11,14,33},0,2*p_{11,12,33}+4*p_{11,13,23},12*p_{11,24,33}+24*p_{12,13,34}-24*p_{13,14,23},p_{11,22,33}+4*p_{12,13,23},12*p_{12,24,33}-12*p_{13,22,34}+24*p_{13,23,24}+6*p_{14,22,33},3*p_{11,13,33},-6*p_{11,33,34}-12*p_{13,14,33},2*p_{11,23,33}+4*p_{12,13,33},-12*p_{12,33,34}-12*p_{13,24,33}+12*p_{14,23,33},2*p_{12,23,33}-p_{13,22,33},-6*p_{22,33,34}-12*p_{23,24,33}},
    
    {0,0,-12*p_{11,12,24}-6*p_{11,14,22},0,0,3*p_{11,12,22},-6*p_{11,22,24}-12*p_{12,14,22},0,-12*p_{11,12,34}-12*p_{11,13,24}-12*p_{11,14,23},-12*p_{11,13,34}-6*p_{11,14,33},4*p_{11,12,23}+2*p_{11,13,22},-12*p_{11,22,34}-24*p_{12,13,24}-24*p_{12,14,23},2*p_{11,22,23}+4*p_{12,13,22},-12*p_{12,22,34}+12*p_{13,22,24}+12*p_{14,22,23},p_{11,12,33}+2*p_{11,13,23},-12*p_{11,23,34}-6*p_{11,24,33}-24*p_{12,13,34}-12*p_{12,14,33},p_{11,22,33}+4*p_{12,13,23},-24*p_{12,23,34}-12*p_{12,24,33}+12*p_{13,22,34}+6*p_{14,22,33},p_{12,22,33}-2*p_{13,22,23},-12*p_{22,23,34}-6*p_{22,24,33}},
    
    {0,0,0,-2*p_{11,12,23}-p_{11,13,22},-3*p_{11,12,22},0,0,p_{11,22,23}+2*p_{12,13,22},-3*p_{11,12,44}-6*p_{11,14,24},-3*p_{11,13,44}-6*p_{11,14,34},2*p_{11,12,24}+p_{11,14,22},-3*p_{11,22,44}-12*p_{12,14,24},p_{11,22,24}+2*p_{12,14,22},-3*p_{12,22,44}+6*p_{14,22,24},p_{11,12,34}+p_{11,13,24}+p_{11,14,23},-3*p_{11,23,44}-6*p_{11,24,34}-6*p_{12,13,44}-12*p_{12,14,34},p_{11,22,34}+2*p_{12,13,24}+2*p_{12,14,23},-6*p_{12,23,44}-12*p_{12,24,34}+3*p_{13,22,44}+6*p_{14,22,34},p_{12,22,34}-p_{13,22,24}-p_{14,22,23},-3*p_{22,23,44}-6*p_{22,24,34}},
    
    {p_{11,22,23}+2*p_{12,13,22},0,0,-6*p_{11,22,34}+12*p_{11,23,24}-24*p_{12,13,24}+12*p_{13,14,22},6*p_{11,22,24}+12*p_{12,14,22},0,0,12*p_{12,22,34}-12*p_{13,22,24}-12*p_{14,22,23},18*p_{11,24,44}+36*p_{12,14,44},18*p_{11,34,44}+36*p_{13,14,44},-3*p_{11,22,44}-12*p_{12,14,24},72*p_{12,24,44}-36*p_{14,22,44},-6*p_{12,22,44}+12*p_{14,22,24},54*p_{22,24,44},-3*p_{11,23,44}+6*p_{11,24,34}+6*p_{12,13,44}-12*p_{13,14,24},36*p_{12,34,44}+36*p_{13,24,44}-36*p_{14,23,44},12*p_{12,24,34}-6*p_{13,22,44}+12*p_{14,23,24},18*p_{22,34,44}+36*p_{23,24,44},3*p_{22,23,44}+6*p_{22,24,34},0},
    
    {0,-6*p_{11,22,24}-12*p_{12,14,22},-6*p_{11,22,34}-12*p_{11,23,24}-24*p_{12,14,23}-12*p_{13,14,22},0,0,-p_{11,22,23}-2*p_{12,13,22},-12*p_{12,22,34}+12*p_{13,22,24}+12*p_{14,22,23},0,-12*p_{11,23,34}+6*p_{11,24,33}-12*p_{12,14,33}-24*p_{13,14,23},-6*p_{11,33,34}-12*p_{13,14,33},-p_{11,22,33}-4*p_{12,13,23},-24*p_{12,23,34}+24*p_{13,23,24}+12*p_{14,22,33},-2*p_{12,22,33}+4*p_{13,22,23},-12*p_{22,23,34}-6*p_{22,24,33},-p_{11,23,33}-2*p_{12,13,33},-12*p_{12,33,34}-12*p_{13,24,33}+12*p_{14,23,33},-4*p_{12,23,33}+2*p_{13,22,33},-6*p_{22,33,34}-12*p_{23,24,33},-3*p_{22,23,33},0},
    
    {p_{11,12,33}+2*p_{11,13,23},0,-54*p_{11,14,44},-12*p_{11,13,34}-6*p_{11,14,33},12*p_{11,12,34}+12*p_{11,13,24}+12*p_{11,14,23},3*p_{11,12,44}+6*p_{11,14,24},-18*p_{11,24,44}-36*p_{12,14,44},12*p_{11,23,34}-6*p_{11,24,33}+12*p_{12,14,33}+24*p_{13,14,23},0,0,-6*p_{11,13,44}-12*p_{11,14,34},36*p_{11,34,44}+72*p_{13,14,44},-6*p_{11,23,44}-12*p_{12,14,34}-12*p_{13,14,24},36*p_{12,34,44}+36*p_{13,24,44}-36*p_{14,23,44},0,0,3*p_{11,33,44}+12*p_{13,14,34},-36*p_{13,34,44}+18*p_{14,33,44},3*p_{12,33,44}+6*p_{13,23,44}-12*p_{14,23,34}+6*p_{14,24,33},-36*p_{23,34,44}+18*p_{24,33,44}},
    
    {p_{11,13,33},18*p_{11,14,44},0,0,12*p_{11,13,34}+6*p_{11,14,33},3*p_{11,13,44}+6*p_{11,14,34},-18*p_{11,34,44}-36*p_{13,14,44},6*p_{11,33,34}+12*p_{13,14,33},0,0,0,0,-3*p_{11,33,44}-12*p_{13,14,34},36*p_{13,34,44}-18*p_{14,33,44},0,0,0,0,3*p_{13,33,44}-6*p_{14,33,34},-18*p_{33,34,44}},
    
    {0,0,6*p_{11,12,44}+12*p_{11,14,24},-2*p_{11,12,33}-4*p_{11,13,23},-4*p_{11,12,23}-2*p_{11,13,22},-2*p_{11,12,24}-p_{11,14,22},3*p_{11,22,44}+12*p_{12,14,24},p_{11,22,33}+4*p_{12,13,23},6*p_{11,13,44}+12*p_{11,14,34},0,0,12*p_{11,24,34}+12*p_{12,13,44}+12*p_{12,14,34}-12*p_{13,14,24},2*p_{11,23,24}-2*p_{12,13,24}+2*p_{12,14,23}+2*p_{13,14,22},12*p_{12,24,34}-6*p_{13,22,44}+12*p_{14,23,24},2*p_{11,13,34}+p_{11,14,33},-3*p_{11,33,44}-12*p_{13,14,34},2*p_{11,23,34}+2*p_{12,13,34}+2*p_{12,14,33}+2*p_{13,14,23},-6*p_{12,33,44}-12*p_{13,24,34}+12*p_{14,23,34},2*p_{12,23,34}-2*p_{13,23,24}-p_{14,22,33},-3*p_{22,33,44}-12*p_{23,24,34}},
    
    {p_{11,22,33}+4*p_{12,13,23},0,-36*p_{11,24,44}-72*p_{12,14,44},-12*p_{11,24,33}-24*p_{12,13,34}+24*p_{13,14,23},12*p_{11,22,34}+24*p_{12,13,24}+24*p_{12,14,23},3*p_{11,22,44}+12*p_{12,14,24},-72*p_{12,24,44}+36*p_{14,22,44},24*p_{12,23,34}-24*p_{13,23,24}-12*p_{14,22,33},-36*p_{11,34,44}-72*p_{13,14,44},0,-12*p_{11,24,34}-12*p_{12,13,44}-12*p_{12,14,34}+12*p_{13,14,24},0,-12*p_{12,23,44}-12*p_{12,24,34}+12*p_{14,22,34}+12*p_{14,23,24},36*p_{22,34,44}+72*p_{23,24,44},-3*p_{11,33,44}-12*p_{13,14,34},72*p_{13,34,44}-36*p_{14,33,44},-12*p_{13,23,44}+12*p_{13,24,34}+12*p_{14,23,34}-12*p_{14,24,33},72*p_{23,34,44}-36*p_{24,33,44},3*p_{22,33,44}+12*p_{23,24,34},0},
    
    {0,0,3*p_{11,22,44}+12*p_{12,14,24},-p_{11,22,33}-4*p_{12,13,23},-2*p_{11,22,23}-4*p_{12,13,22},-p_{11,22,24}-2*p_{12,14,22},6*p_{12,22,44}-12*p_{14,22,24},2*p_{12,22,33}-4*p_{13,22,23},6*p_{11,23,44}+12*p_{12,14,34}+12*p_{13,14,24},3*p_{11,33,44}+12*p_{13,14,34},-2*p_{11,23,24}+2*p_{12,13,24}-2*p_{12,14,23}-2*p_{13,14,22},12*p_{12,23,44}+12*p_{12,24,34}-12*p_{14,22,34}-12*p_{14,23,24},0,6*p_{22,23,44}+12*p_{22,24,34},p_{11,24,33}+2*p_{12,13,34}-2*p_{13,14,23},6*p_{12,33,44}+12*p_{13,24,34}-12*p_{14,23,34},2*p_{12,23,34}+2*p_{12,24,33}-2*p_{13,22,34}+2*p_{13,23,24},3*p_{22,33,44}+12*p_{23,24,34},2*p_{22,23,34}+p_{22,24,33},0},
    
    {p_{12,22,33}-2*p_{13,22,23},0,-36*p_{12,24,44}+18*p_{14,22,44},-12*p_{12,24,33}+12*p_{13,22,34}-24*p_{13,23,24}-6*p_{14,22,33},12*p_{12,22,34}-12*p_{13,22,24}-12*p_{14,22,23},3*p_{12,22,44}-6*p_{14,22,24},-54*p_{22,24,44},12*p_{22,23,34}+6*p_{22,24,33},-36*p_{12,34,44}-36*p_{13,24,44}+36*p_{14,23,44},-36*p_{13,34,44}+18*p_{14,33,44},-12*p_{12,24,34}+6*p_{13,22,44}-12*p_{14,23,24},-36*p_{22,34,44}-72*p_{23,24,44},-6*p_{22,23,44}-12*p_{22,24,34},0,-3*p_{12,33,44}+6*p_{13,23,44}-12*p_{13,24,34}+6*p_{14,24,33},-36*p_{23,34,44}+18*p_{24,33,44},-3*p_{22,33,44}-12*p_{23,24,34},0,0,0},
    
    {0,-3*p_{11,12,44}-6*p_{11,14,24},-3*p_{11,13,44}-6*p_{11,14,34},-3*p_{11,13,33},-p_{11,12,33}-2*p_{11,13,23},-p_{11,12,34}-p_{11,13,24}-p_{11,14,23},3*p_{11,23,44}-6*p_{11,24,34}-6*p_{12,13,44}+12*p_{13,14,24},p_{11,23,33}+2*p_{12,13,33},0,0,-2*p_{11,13,34}-p_{11,14,33},3*p_{11,33,44}+12*p_{13,14,34},-p_{11,24,33}-2*p_{12,13,34}+2*p_{13,14,23},3*p_{12,33,44}-6*p_{13,23,44}+12*p_{13,24,34}-6*p_{14,24,33},0,0,p_{11,33,34}+2*p_{13,14,33},-3*p_{13,33,44}+6*p_{14,33,34},p_{12,33,34}+p_{13,24,33}-p_{14,23,33},-3*p_{23,33,44}+6*p_{24,33,34}},
    
    {p_{11,23,33}+2*p_{12,13,33},18*p_{11,24,44}+36*p_{12,14,44},18*p_{11,34,44}+36*p_{13,14,44},6*p_{11,33,34}+12*p_{13,14,33},12*p_{11,23,34}+6*p_{11,24,33}+24*p_{12,13,34}+12*p_{12,14,33},3*p_{11,23,44}+6*p_{11,24,34}+6*p_{12,13,44}+12*p_{12,14,34},-36*p_{12,34,44}-36*p_{13,24,44}+36*p_{14,23,44},12*p_{12,33,34}+12*p_{13,24,33}-12*p_{14,23,33},0,0,3*p_{11,33,44}+12*p_{13,14,34},-72*p_{13,34,44}+36*p_{14,33,44},-6*p_{12,33,44}-12*p_{13,24,34}+12*p_{14,23,34},36*p_{23,34,44}-18*p_{24,33,44},0,0,-6*p_{13,33,44}+12*p_{14,33,34},54*p_{33,34,44},3*p_{23,33,44}-6*p_{24,33,34},0},
    
    {0,-3*p_{11,22,44}-12*p_{12,14,24},-6*p_{11,23,44}-12*p_{12,14,34}-12*p_{13,14,24},-2*p_{11,23,33}-4*p_{12,13,33},-p_{11,22,33}-4*p_{12,13,23},-p_{11,22,34}-2*p_{12,13,24}-2*p_{12,14,23},-12*p_{12,24,34}+6*p_{13,22,44}-12*p_{14,23,24},4*p_{12,23,33}-2*p_{13,22,33},-3*p_{11,33,44}-12*p_{13,14,34},0,-2*p_{11,23,34}-2*p_{12,13,34}-2*p_{12,14,33}-2*p_{13,14,23},12*p_{13,23,44}-12*p_{13,24,34}-12*p_{14,23,34}+12*p_{14,24,33},-2*p_{12,23,34}-2*p_{12,24,33}+2*p_{13,22,34}-2*p_{13,23,24},3*p_{22,33,44}+12*p_{23,24,34},-p_{11,33,34}-2*p_{13,14,33},6*p_{13,33,44}-12*p_{14,33,34},0,6*p_{23,33,44}-12*p_{24,33,34},p_{22,33,34}+2*p_{23,24,33},0},
    
    {2*p_{12,23,33}-p_{13,22,33},36*p_{12,24,44}-18*p_{14,22,44},36*p_{12,34,44}+36*p_{13,24,44}-36*p_{14,23,44},12*p_{12,33,34}+12*p_{13,24,33}-12*p_{14,23,33},24*p_{12,23,34}+12*p_{12,24,33}-12*p_{13,22,34}-6*p_{14,22,33},6*p_{12,23,44}+12*p_{12,24,34}-3*p_{13,22,44}-6*p_{14,22,34},-18*p_{22,34,44}-36*p_{23,24,44},6*p_{22,33,34}+12*p_{23,24,33},36*p_{13,34,44}-18*p_{14,33,44},0,6*p_{12,33,44}+12*p_{13,24,34}-12*p_{14,23,34},-72*p_{23,34,44}+36*p_{24,33,44},-3*p_{22,33,44}-12*p_{23,24,34},0,3*p_{13,33,44}-6*p_{14,33,34},-54*p_{33,34,44},-6*p_{23,33,44}+12*p_{24,33,34},0,0,0},
    
    {0,-3*p_{12,22,44}+6*p_{14,22,24},-6*p_{12,23,44}-3*p_{13,22,44}+6*p_{14,22,34}+12*p_{14,23,24},-2*p_{12,23,33}+p_{13,22,33},-p_{12,22,33}+2*p_{13,22,23},-p_{12,22,34}+p_{13,22,24}+p_{14,22,23},-3*p_{22,23,44}-6*p_{22,24,34},3*p_{22,23,33},-3*p_{12,33,44}-6*p_{13,23,44}+12*p_{14,23,34}-6*p_{14,24,33},-3*p_{13,33,44}+6*p_{14,33,34},-2*p_{12,23,34}+2*p_{13,23,24}+p_{14,22,33},-3*p_{22,33,44}-12*p_{23,24,34},-2*p_{22,23,34}-p_{22,24,33},0,-p_{12,33,34}-p_{13,24,33}+p_{14,23,33},-3*p_{23,33,44}+6*p_{24,33,34},-p_{22,33,34}-2*p_{23,24,33},0,0,0},
    
    {p_{22,23,33},18*p_{22,24,44},18*p_{22,34,44}+36*p_{23,24,44},6*p_{22,33,34}+12*p_{23,24,33},12*p_{22,23,34}+6*p_{22,24,33},3*p_{22,23,44}+6*p_{22,24,34},0,0,36*p_{23,34,44}-18*p_{24,33,44},18*p_{33,34,44},3*p_{22,33,44}+12*p_{23,24,34},0,0,0,3*p_{23,33,44}-6*p_{24,33,34},0,0,0,0,0}
    
    }


==> anc/symmetricChowSecond.m2 <==
R = QQ[p_{11,12,13},p_{11,12,14},p_{11,12,22},p_{11,12,23},p_{11,12,24},p_{11,12,33},p_{11,12,34},p_{11,12,44},p_{11,13,14},p_{11,13,22},p_{11,13,23},p_{11,13,24},p_{11,13,33},p_{11,13,34},p_{11,13,44},p_{11,14,22},p_{11,14,23},p_{11,14,24},p_{11,14,33},p_{11,14,34},p_{11,14,44},p_{11,22,23},p_{11,22,24},p_{11,22,33},p_{11,22,34},p_{11,22,44},p_{11,23,24},p_{11,23,33},p_{11,23,34},p_{11,23,44},p_{11,24,33},p_{11,24,34},p_{11,24,44},p_{11,33,34},p_{11,33,44},p_{11,34,44},p_{12,13,14},p_{12,13,22},p_{12,13,23},p_{12,13,24},p_{12,13,33},p_{12,13,34},p_{12,13,44},p_{12,14,22},p_{12,14,23},p_{12,14,24},p_{12,14,33},p_{12,14,34},p_{12,14,44},p_{12,22,23},p_{12,22,24},p_{12,22,33},p_{12,22,34},p_{12,22,44},p_{12,23,24},p_{12,23,33},p_{12,23,34},p_{12,23,44},p_{12,24,33},p_{12,24,34},p_{12,24,44},p_{12,33,34},p_{12,33,44},p_{12,34,44},p_{13,14,22},p_{13,14,23},p_{13,14,24},p_{13,14,33},p_{13,14,34},p_{13,14,44},p_{13,22,23},p_{13,22,24},p_{13,22,33},p_{13,22,34},p_{13,22,44},p_{13,23,24},p_{13,23,33},p_{13,23,34},p_{13,23,44},p_{13,24,33},p_{13,24,34},p_{13,24,44},p_{13,33,34},p_{13,33,44},p_{13,34,44},p_{14,22,23},p_{14,22,24},p_{14,22,33},p_{14,22,34},p_{14,22,44},p_{14,23,24},p_{14,23,33},p_{14,23,34},p_{14,23,44},p_{14,24,33},p_{14,24,34},p_{14,24,44},p_{14,33,34},p_{14,33,44},p_{14,34,44},p_{22,23,24},p_{22,23,33},p_{22,23,34},p_{22,23,44},p_{22,24,33},p_{22,24,34},p_{22,24,44},p_{22,33,34},p_{22,33,44},p_{22,34,44},p_{23,24,33},p_{23,24,34},p_{23,24,44},p_{23,33,34},p_{23,33,44},p_{23,34,44},p_{24,33,34},p_{24,33,44},p_{24,34,44},p_{33,34,44}]



M = matrix{
    
    {0,-p_{11,13,33},-p_{11,12,33}-2*p_{11,13,23},-p_{11,12,13},p_{11,13,14},-p_{11,13,34}-p_{11,14,33},-p_{11,14,34},-p_{11,12,23},-p_{11,12,34}-2*p_{11,14,23}+p_{12,13,14},-p_{11,12,33}-p_{11,13,23},-p_{11,12,34}-p_{11,14,23},p_{11,13,34}-p_{11,14,33},p_{12,13,23},p_{12,14,23},p_{12,13,34}-p_{12,14,33}-2*p_{13,14,23},p_{12,13,33},-p_{13,14,33},p_{12,13,34}+p_{12,14,33},p_{12,14,34},-p_{13,14,34}},
    
    {p_{11,13,33},0,3*p_{11,23,33}+6*p_{12,13,33},3*p_{11,13,23},3*p_{11,13,34},-3*p_{13,14,33},-3*p_{13,14,34},3*p_{12,13,23},3*p_{11,23,34}+6*p_{12,13,34}-3*p_{13,14,23},3*p_{12,13,33},3*p_{12,13,34}-3*p_{13,14,23},6*p_{11,33,34}+3*p_{13,14,33},-3*p_{12,23,33},-3*p_{12,23,34},6*p_{12,33,34}+3*p_{13,23,34}-3*p_{14,23,33},-3*p_{13,23,33},3*p_{13,33,34},-3*p_{13,23,34}-3*p_{14,23,33},-3*p_{14,23,34},3*p_{14,33,34}},
    
    {p_{11,12,33}+2*p_{11,13,23},-3*p_{11,23,33}-6*p_{12,13,33},0,3*p_{11,12,23}+6*p_{11,13,22},3*p_{11,12,34}+6*p_{11,13,24}+3*p_{12,13,14},-3*p_{11,23,34}-3*p_{11,24,33}-6*p_{12,13,34}-6*p_{12,14,33}-3*p_{13,14,23},-3*p_{11,24,34}-6*p_{12,14,34}-3*p_{13,14,24},-3*p_{11,22,23}+3*p_{12,13,22},9*p_{11,23,24}+9*p_{12,13,24}-9*p_{12,14,23},-3*p_{11,22,33}-3*p_{12,13,23},-3*p_{11,22,34}+3*p_{11,23,24}+3*p_{12,13,24}-6*p_{12,14,23}-3*p_{13,14,22},9*p_{11,23,34}-9*p_{11,24,33}+9*p_{13,14,23},-3*p_{12,22,33}-3*p_{13,22,23},-3*p_{12,22,34}-6*p_{12,23,24}-3*p_{14,22,23},9*p_{12,23,34}-9*p_{12,24,33}+9*p_{13,23,24},3*p_{12,23,33}-6*p_{13,22,33},3*p_{13,23,34}-6*p_{13,24,33}+3*p_{14,23,33},3*p_{12,23,34}+3*p_{12,24,33}-6*p_{13,22,34}-3*p_{13,23,24}-6*p_{14,22,33},3*p_{12,24,34}-6*p_{14,22,34}-3*p_{14,23,24},-3*p_{13,24,34}+6*p_{14,23,34}-3*p_{14,24,33}},
    
    {p_{11,12,13},-3*p_{11,13,23},-3*p_{11,12,23}-6*p_{11,13,22},0,3*p_{11,12,14},-3*p_{11,13,24}-3*p_{11,14,23},-3*p_{11,14,24},-3*p_{11,12,22},-3*p_{11,12,24}-6*p_{11,14,22},-3*p_{11,12,23}-3*p_{11,13,22},-3*p_{11,12,24}-3*p_{11,14,22},3*p_{11,13,24}-3*p_{11,14,23}-6*p_{12,13,14},3*p_{12,13,22},3*p_{12,14,22},3*p_{12,13,24}-3*p_{12,14,23}-6*p_{13,14,22},3*p_{12,13,23},-3*p_{13,14,23},3*p_{12,13,24}+3*p_{12,14,23},3*p_{12,14,24},-3*p_{13,14,24}},
    
    {-p_{11,13,14},-3*p_{11,13,34},-3*p_{11,12,34}-6*p_{11,13,24}-3*p_{12,13,14},-3*p_{11,12,14},0,-3*p_{11,13,44}-3*p_{11,14,34},-3*p_{11,14,44},-3*p_{11,12,24},-3*p_{11,12,44}-6*p_{11,14,24},-3*p_{11,12,34}-3*p_{11,13,24},-3*p_{11,12,44}-3*p_{11,14,24},3*p_{11,13,44}-3*p_{11,14,34},3*p_{12,13,24},3*p_{12,14,24},3*p_{12,13,44}-3*p_{12,14,34}-6*p_{13,14,24},3*p_{12,13,34},-3*p_{13,14,34},3*p_{12,13,44}+3*p_{12,14,34},3*p_{12,14,44},-3*p_{13,14,44}},
    
    {p_{11,13,34}+p_{11,14,33},3*p_{13,14,33},3*p_{11,23,34}+3*p_{11,24,33}+6*p_{12,13,34}+6*p_{12,14,33}+3*p_{13,14,23},3*p_{11,13,24}+3*p_{11,14,23},3*p_{11,13,44}+3*p_{11,14,34},0,-3*p_{13,14,44},3*p_{12,13,24}+3*p_{12,14,23},3*p_{11,23,44}+3*p_{11,24,34}+6*p_{12,13,44}+6*p_{12,14,34}-3*p_{13,14,24},3*p_{12,13,34}+3*p_{12,14,33}+3*p_{13,14,23},3*p_{12,13,44}+3*p_{12,14,34}-3*p_{13,14,24},6*p_{11,33,44}+6*p_{13,14,34},-3*p_{12,23,34}-3*p_{12,24,33},-3*p_{12,23,44}-3*p_{12,24,34},6*p_{12,33,44}+3*p_{13,23,44}+3*p_{13,24,34}-3*p_{14,23,34}-3*p_{14,24,33},-3*p_{13,23,34}-3*p_{13,24,33},3*p_{13,33,44},-3*p_{13,23,44}-3*p_{13,24,34}-3*p_{14,23,34}-3*p_{14,24,33},-3*p_{14,23,44}-3*p_{14,24,34},3*p_{14,33,44}},
    
    {p_{11,14,34},3*p_{13,14,34},3*p_{11,24,34}+6*p_{12,14,34}+3*p_{13,14,24},3*p_{11,14,24},3*p_{11,14,44},3*p_{13,14,44},0,3*p_{12,14,24},3*p_{11,24,44}+6*p_{12,14,44},3*p_{12,14,34}+3*p_{13,14,24},3*p_{12,14,44},6*p_{11,34,44}+3*p_{13,14,44},-3*p_{12,24,34},-3*p_{12,24,44},6*p_{12,34,44}+3*p_{13,24,44}-3*p_{14,24,34},-3*p_{13,24,34},3*p_{13,34,44},-3*p_{13,24,44}-3*p_{14,24,34},-3*p_{14,24,44},3*p_{14,34,44}},
    
    {p_{11,12,23},-3*p_{12,13,23},3*p_{11,22,23}-3*p_{12,13,22},3*p_{11,12,22},3*p_{11,12,24},-3*p_{12,13,24}-3*p_{12,14,23},-3*p_{12,14,24},0,3*p_{11,22,24}-3*p_{12,14,22},-3*p_{12,13,22},-3*p_{12,14,22},6*p_{11,23,24}-3*p_{12,13,24}+3*p_{12,14,23},-3*p_{12,22,23},-3*p_{12,22,24},6*p_{12,23,24}+3*p_{13,22,24}-3*p_{14,22,23},-3*p_{13,22,23},3*p_{13,23,24},-3*p_{13,22,24}-3*p_{14,22,23},-3*p_{14,22,24},3*p_{14,23,24}},
    
    {p_{11,12,34}+2*p_{11,14,23}-p_{12,13,14},-3*p_{11,23,34}-6*p_{12,13,34}+3*p_{13,14,23},-9*p_{11,23,24}-9*p_{12,13,24}+9*p_{12,14,23},3*p_{11,12,24}+6*p_{11,14,22},3*p_{11,12,44}+6*p_{11,14,24},-3*p_{11,23,44}-3*p_{11,24,34}-6*p_{12,13,44}-6*p_{12,14,34}+3*p_{13,14,24},-3*p_{11,24,44}-6*p_{12,14,44},-3*p_{11,22,24}+3*p_{12,14,22},0,-3*p_{11,22,34}-3*p_{11,23,24}-6*p_{12,13,24}+3*p_{12,14,23}+3*p_{13,14,22},-3*p_{11,22,44}-3*p_{12,14,24},9*p_{11,23,44}-9*p_{11,24,34}+9*p_{13,14,24},-3*p_{12,22,34}+6*p_{12,23,24}-3*p_{13,22,24},-3*p_{12,22,44}-3*p_{14,22,24},9*p_{12,23,44}-9*p_{12,24,34}+9*p_{14,23,24},3*p_{12,23,34}-6*p_{13,22,34}+3*p_{13,23,24},3*p_{13,23,44}-6*p_{13,24,34}+3*p_{14,23,34},3*p_{12,23,44}+3*p_{12,24,34}-6*p_{13,22,44}-6*p_{14,22,34}+3*p_{14,23,24},3*p_{12,24,44}-6*p_{14,22,44},-3*p_{13,24,44}+6*p_{14,23,44}-3*p_{14,24,34}},
    
    {p_{11,12,33}+p_{11,13,23},-3*p_{12,13,33},3*p_{11,22,33}+3*p_{12,13,23},3*p_{11,12,23}+3*p_{11,13,22},3*p_{11,12,34}+3*p_{11,13,24},-3*p_{12,13,34}-3*p_{12,14,33}-3*p_{13,14,23},-3*p_{12,14,34}-3*p_{13,14,24},3*p_{12,13,22},3*p_{11,22,34}+3*p_{11,23,24}+6*p_{12,13,24}-3*p_{12,14,23}-3*p_{13,14,22},0,3*p_{12,13,24}-3*p_{12,14,23}-3*p_{13,14,22},6*p_{11,23,34}-6*p_{11,24,33}-3*p_{12,13,34}+3*p_{12,14,33}+3*p_{13,14,23},-3*p_{12,22,33},-3*p_{12,22,34}-3*p_{12,23,24},6*p_{12,23,34}-6*p_{12,24,33}+3*p_{13,22,34}+3*p_{13,23,24}-3*p_{14,22,33},-3*p_{13,22,33},3*p_{13,23,34}-3*p_{13,24,33},-3*p_{13,22,34}-3*p_{13,23,24}-3*p_{14,22,33},-3*p_{14,22,34}-3*p_{14,23,24},3*p_{14,23,34}-3*p_{14,24,33}},
    
    {p_{11,12,34}+p_{11,14,23},-3*p_{12,13,34}+3*p_{13,14,23},3*p_{11,22,34}-3*p_{11,23,24}-3*p_{12,13,24}+6*p_{12,14,23}+3*p_{13,14,22},3*p_{11,12,24}+3*p_{11,14,22},3*p_{11,12,44}+3*p_{11,14,24},-3*p_{12,13,44}-3*p_{12,14,34}+3*p_{13,14,24},-3*p_{12,14,44},3*p_{12,14,22},3*p_{11,22,44}+3*p_{12,14,24},-3*p_{12,13,24}+3*p_{12,14,23}+3*p_{13,14,22},0,6*p_{11,23,44}-6*p_{11,24,34}-3*p_{12,13,44}+3*p_{12,14,34}+3*p_{13,14,24},-3*p_{12,22,34}+3*p_{12,23,24},-3*p_{12,22,44},6*p_{12,23,44}-6*p_{12,24,34}+3*p_{13,22,44}-3*p_{14,22,34}+3*p_{14,23,24},-3*p_{13,22,34}+3*p_{13,23,24},3*p_{13,23,44}-3*p_{13,24,34},-3*p_{13,22,44}-3*p_{14,22,34}+3*p_{14,23,24},-3*p_{14,22,44},3*p_{14,23,44}-3*p_{14,24,34}},
    
    {-p_{11,13,34}+p_{11,14,33},-6*p_{11,33,34}-3*p_{13,14,33},-9*p_{11,23,34}+9*p_{11,24,33}-9*p_{13,14,23},-3*p_{11,13,24}+3*p_{11,14,23}+6*p_{12,13,14},-3*p_{11,13,44}+3*p_{11,14,34},-6*p_{11,33,44}-6*p_{13,14,34},-6*p_{11,34,44}-3*p_{13,14,44},-6*p_{11,23,24}+3*p_{12,13,24}-3*p_{12,14,23},-9*p_{11,23,44}+9*p_{11,24,34}-9*p_{13,14,24},-6*p_{11,23,34}+6*p_{11,24,33}+3*p_{12,13,34}-3*p_{12,14,33}-3*p_{13,14,23},-6*p_{11,23,44}+6*p_{11,24,34}+3*p_{12,13,44}-3*p_{12,14,34}-3*p_{13,14,24},0,3*p_{12,23,34}-3*p_{12,24,33}-6*p_{13,23,24},3*p_{12,23,44}-3*p_{12,24,34}-6*p_{14,23,24},-9*p_{13,23,44}+9*p_{13,24,34}+9*p_{14,23,34}-9*p_{14,24,33},6*p_{12,33,34}-3*p_{13,23,34}+3*p_{13,24,33},-3*p_{13,33,44}+6*p_{14,33,34},6*p_{12,33,44}-3*p_{13,23,44}+3*p_{13,24,34}-3*p_{14,23,34}+3*p_{14,24,33},6*p_{12,34,44}-3*p_{14,23,44}+3*p_{14,24,34},-6*p_{13,34,44}+3*p_{14,33,44}},
    
    {-p_{12,13,23},3*p_{12,23,33},3*p_{12,22,33}+3*p_{13,22,23},-3*p_{12,13,22},-3*p_{12,13,24},3*p_{12,23,34}+3*p_{12,24,33},3*p_{12,24,34},3*p_{12,22,23},3*p_{12,22,34}-6*p_{12,23,24}+3*p_{13,22,24},3*p_{12,22,33},3*p_{12,22,34}-3*p_{12,23,24},-3*p_{12,23,34}+3*p_{12,24,33}+6*p_{13,23,24},0,3*p_{22,23,24},-3*p_{22,23,34}+3*p_{22,24,33},-3*p_{22,23,33},3*p_{23,24,33},-3*p_{22,23,34}-3*p_{22,24,33},-3*p_{22,24,34},3*p_{23,24,34}},
    
    {-p_{12,14,23},3*p_{12,23,34},3*p_{12,22,34}+6*p_{12,23,24}+3*p_{14,22,23},-3*p_{12,14,22},-3*p_{12,14,24},3*p_{12,23,44}+3*p_{12,24,34},3*p_{12,24,44},3*p_{12,22,24},3*p_{12,22,44}+3*p_{14,22,24},3*p_{12,22,34}+3*p_{12,23,24},3*p_{12,22,44},-3*p_{12,23,44}+3*p_{12,24,34}+6*p_{14,23,24},-3*p_{22,23,24},0,-3*p_{22,23,44}+3*p_{22,24,34},-3*p_{22,23,34},3*p_{23,24,34},-3*p_{22,23,44}-3*p_{22,24,34},-3*p_{22,24,44},3*p_{23,24,44}},
    
    {-p_{12,13,34}+p_{12,14,33}+2*p_{13,14,23},-6*p_{12,33,34}-3*p_{13,23,34}+3*p_{14,23,33},-9*p_{12,23,34}+9*p_{12,24,33}-9*p_{13,23,24},-3*p_{12,13,24}+3*p_{12,14,23}+6*p_{13,14,22},-3*p_{12,13,44}+3*p_{12,14,34}+6*p_{13,14,24},-6*p_{12,33,44}-3*p_{13,23,44}-3*p_{13,24,34}+3*p_{14,23,34}+3*p_{14,24,33},-6*p_{12,34,44}-3*p_{13,24,44}+3*p_{14,24,34},-6*p_{12,23,24}-3*p_{13,22,24}+3*p_{14,22,23},-9*p_{12,23,44}+9*p_{12,24,34}-9*p_{14,23,24},-6*p_{12,23,34}+6*p_{12,24,33}-3*p_{13,22,34}-3*p_{13,23,24}+3*p_{14,22,33},-6*p_{12,23,44}+6*p_{12,24,34}-3*p_{13,22,44}+3*p_{14,22,34}-3*p_{14,23,24},9*p_{13,23,44}-9*p_{13,24,34}-9*p_{14,23,34}+9*p_{14,24,33},3*p_{22,23,34}-3*p_{22,24,33},3*p_{22,23,44}-3*p_{22,24,34},0,6*p_{22,33,34}+3*p_{23,24,33},-3*p_{23,33,44}+6*p_{24,33,34},6*p_{22,33,44}+6*p_{23,24,34},6*p_{22,34,44}+3*p_{23,24,44},-6*p_{23,34,44}+3*p_{24,33,44}},
    
    {-p_{12,13,33},3*p_{13,23,33},-3*p_{12,23,33}+6*p_{13,22,33},-3*p_{12,13,23},-3*p_{12,13,34},3*p_{13,23,34}+3*p_{13,24,33},3*p_{13,24,34},3*p_{13,22,23},-3*p_{12,23,34}+6*p_{13,22,34}-3*p_{13,23,24},3*p_{13,22,33},3*p_{13,22,34}-3*p_{13,23,24},-6*p_{12,33,34}+3*p_{13,23,34}-3*p_{13,24,33},3*p_{22,23,33},3*p_{22,23,34},-6*p_{22,33,34}-3*p_{23,24,33},0,-3*p_{23,33,34},-3*p_{23,24,33},-3*p_{23,24,34},-3*p_{24,33,34}},
    
    {p_{13,14,33},-3*p_{13,33,34},-3*p_{13,23,34}+6*p_{13,24,33}-3*p_{14,23,33},3*p_{13,14,23},3*p_{13,14,34},-3*p_{13,33,44},-3*p_{13,34,44},-3*p_{13,23,24},-3*p_{13,23,44}+6*p_{13,24,34}-3*p_{14,23,34},-3*p_{13,23,34}+3*p_{13,24,33},-3*p_{13,23,44}+3*p_{13,24,34},3*p_{13,33,44}-6*p_{14,33,34},-3*p_{23,24,33},-3*p_{23,24,34},3*p_{23,33,44}-6*p_{24,33,34},3*p_{23,33,34},0,3*p_{23,33,44},3*p_{23,34,44},-3*p_{33,34,44}},
    
    {-p_{12,13,34}-p_{12,14,33},3*p_{13,23,34}+3*p_{14,23,33},-3*p_{12,23,34}-3*p_{12,24,33}+6*p_{13,22,34}+3*p_{13,23,24}+6*p_{14,22,33},-3*p_{12,13,24}-3*p_{12,14,23},-3*p_{12,13,44}-3*p_{12,14,34},3*p_{13,23,44}+3*p_{13,24,34}+3*p_{14,23,34}+3*p_{14,24,33},3*p_{13,24,44}+3*p_{14,24,34},3*p_{13,22,24}+3*p_{14,22,23},-3*p_{12,23,44}-3*p_{12,24,34}+6*p_{13,22,44}+6*p_{14,22,34}-3*p_{14,23,24},3*p_{13,22,34}+3*p_{13,23,24}+3*p_{14,22,33},3*p_{13,22,44}+3*p_{14,22,34}-3*p_{14,23,24},-6*p_{12,33,44}+3*p_{13,23,44}-3*p_{13,24,34}+3*p_{14,23,34}-3*p_{14,24,33},3*p_{22,23,34}+3*p_{22,24,33},3*p_{22,23,44}+3*p_{22,24,34},-6*p_{22,33,44}-6*p_{23,24,34},3*p_{23,24,33},-3*p_{23,33,44},0,-3*p_{23,24,44},-3*p_{24,33,44}},
    
    {-p_{12,14,34},3*p_{14,23,34},-3*p_{12,24,34}+6*p_{14,22,34}+3*p_{14,23,24},-3*p_{12,14,24},-3*p_{12,14,44},3*p_{14,23,44}+3*p_{14,24,34},3*p_{14,24,44},3*p_{14,22,24},-3*p_{12,24,44}+6*p_{14,22,44},3*p_{14,22,34}+3*p_{14,23,24},3*p_{14,22,44},-6*p_{12,34,44}+3*p_{14,23,44}-3*p_{14,24,34},3*p_{22,24,34},3*p_{22,24,44},-6*p_{22,34,44}-3*p_{23,24,44},3*p_{23,24,34},-3*p_{23,34,44},3*p_{23,24,44},0,-3*p_{24,34,44}},
    
    {p_{13,14,34},-3*p_{14,33,34},3*p_{13,24,34}-6*p_{14,23,34}+3*p_{14,24,33},3*p_{13,14,24},3*p_{13,14,44},-3*p_{14,33,44},-3*p_{14,34,44},-3*p_{14,23,24},3*p_{13,24,44}-6*p_{14,23,44}+3*p_{14,24,34},-3*p_{14,23,34}+3*p_{14,24,33},-3*p_{14,23,44}+3*p_{14,24,34},6*p_{13,34,44}-3*p_{14,33,44},-3*p_{23,24,34},-3*p_{23,24,44},6*p_{23,34,44}-3*p_{24,33,44},3*p_{24,33,34},3*p_{33,34,44},3*p_{24,33,44},3*p_{24,34,44},0}
    
    }

==> anc/symmetricSubstitution.m2 <==
S = QQ[a_(1,1),a_(1,2),a_(1,3),a_(1,4),a_(2,2),a_(2,3),a_(2,4),a_(3,3),a_(3,4),a_(4,4),b_(1,1),b_(1,2),b_(1,3),b_(1,4),b_(2,2),b_(2,3),b_(2,4),b_(3,3),b_(3,4),b_(4,4),c_(1,1),c_(1,2),c_(1,3),c_(1,4),c_(2,2),c_(2,3),c_(2,4),c_(3,3),c_(3,4),c_(4,4)]



p_{11,12,13} = 
-a_(1,3)*b_(1,2)*c_(1,1)+a_(1,2)*b_(1,3)*c_(1,1)+a_(1,3)*b_(1,1)*c_(1,2)-a_(1,1)*b_(1,3)*c_(1,2)-a_(1,2)*b_(1,1)*c_(1,3)+a_(1,1)*b_(1,2)*c_(1,3);

p_{11,12,14} = 
-a_(1,4)*b_(1,2)*c_(1,1)+a_(1,2)*b_(1,4)*c_(1,1)+a_(1,4)*b_(1,1)*c_(1,2)-a_(1,1)*b_(1,4)*c_(1,2)-a_(1,2)*b_(1,1)*c_(1,4)+a_(1,1)*b_(1,2)*c_(1,4);

p_{11,12,22} = 
-a_(2,2)*b_(1,2)*c_(1,1)+a_(1,2)*b_(2,2)*c_(1,1)+a_(2,2)*b_(1,1)*c_(1,2)-a_(1,1)*b_(2,2)*c_(1,2)-a_(1,2)*b_(1,1)*c_(2,2)+a_(1,1)*b_(1,2)*c_(2,2);

p_{11,12,23} = 
-a_(2,3)*b_(1,2)*c_(1,1)+a_(1,2)*b_(2,3)*c_(1,1)+a_(2,3)*b_(1,1)*c_(1,2)-a_(1,1)*b_(2,3)*c_(1,2)-a_(1,2)*b_(1,1)*c_(2,3)+a_(1,1)*b_(1,2)*c_(2,3);

p_{11,12,24} = 
-a_(2,4)*b_(1,2)*c_(1,1)+a_(1,2)*b_(2,4)*c_(1,1)+a_(2,4)*b_(1,1)*c_(1,2)-a_(1,1)*b_(2,4)*c_(1,2)-a_(1,2)*b_(1,1)*c_(2,4)+a_(1,1)*b_(1,2)*c_(2,4);

p_{11,12,33} = 
-a_(3,3)*b_(1,2)*c_(1,1)+a_(1,2)*b_(3,3)*c_(1,1)+a_(3,3)*b_(1,1)*c_(1,2)-a_(1,1)*b_(3,3)*c_(1,2)-a_(1,2)*b_(1,1)*c_(3,3)+a_(1,1)*b_(1,2)*c_(3,3);

p_{11,12,34} = 
-a_(3,4)*b_(1,2)*c_(1,1)+a_(1,2)*b_(3,4)*c_(1,1)+a_(3,4)*b_(1,1)*c_(1,2)-a_(1,1)*b_(3,4)*c_(1,2)-a_(1,2)*b_(1,1)*c_(3,4)+a_(1,1)*b_(1,2)*c_(3,4);

p_{11,12,44} = 
-a_(4,4)*b_(1,2)*c_(1,1)+a_(1,2)*b_(4,4)*c_(1,1)+a_(4,4)*b_(1,1)*c_(1,2)-a_(1,1)*b_(4,4)*c_(1,2)-a_(1,2)*b_(1,1)*c_(4,4)+a_(1,1)*b_(1,2)*c_(4,4);

p_{11,13,14} = 
-a_(1,4)*b_(1,3)*c_(1,1)+a_(1,3)*b_(1,4)*c_(1,1)+a_(1,4)*b_(1,1)*c_(1,3)-a_(1,1)*b_(1,4)*c_(1,3)-a_(1,3)*b_(1,1)*c_(1,4)+a_(1,1)*b_(1,3)*c_(1,4);

p_{11,13,22} = 
-a_(2,2)*b_(1,3)*c_(1,1)+a_(1,3)*b_(2,2)*c_(1,1)+a_(2,2)*b_(1,1)*c_(1,3)-a_(1,1)*b_(2,2)*c_(1,3)-a_(1,3)*b_(1,1)*c_(2,2)+a_(1,1)*b_(1,3)*c_(2,2);

p_{11,13,23} = 
-a_(2,3)*b_(1,3)*c_(1,1)+a_(1,3)*b_(2,3)*c_(1,1)+a_(2,3)*b_(1,1)*c_(1,3)-a_(1,1)*b_(2,3)*c_(1,3)-a_(1,3)*b_(1,1)*c_(2,3)+a_(1,1)*b_(1,3)*c_(2,3);

p_{11,13,24} = 
-a_(2,4)*b_(1,3)*c_(1,1)+a_(1,3)*b_(2,4)*c_(1,1)+a_(2,4)*b_(1,1)*c_(1,3)-a_(1,1)*b_(2,4)*c_(1,3)-a_(1,3)*b_(1,1)*c_(2,4)+a_(1,1)*b_(1,3)*c_(2,4);

p_{11,13,33} = 
-a_(3,3)*b_(1,3)*c_(1,1)+a_(1,3)*b_(3,3)*c_(1,1)+a_(3,3)*b_(1,1)*c_(1,3)-a_(1,1)*b_(3,3)*c_(1,3)-a_(1,3)*b_(1,1)*c_(3,3)+a_(1,1)*b_(1,3)*c_(3,3);

p_{11,13,34} = 
-a_(3,4)*b_(1,3)*c_(1,1)+a_(1,3)*b_(3,4)*c_(1,1)+a_(3,4)*b_(1,1)*c_(1,3)-a_(1,1)*b_(3,4)*c_(1,3)-a_(1,3)*b_(1,1)*c_(3,4)+a_(1,1)*b_(1,3)*c_(3,4);

p_{11,13,44} = 
-a_(4,4)*b_(1,3)*c_(1,1)+a_(1,3)*b_(4,4)*c_(1,1)+a_(4,4)*b_(1,1)*c_(1,3)-a_(1,1)*b_(4,4)*c_(1,3)-a_(1,3)*b_(1,1)*c_(4,4)+a_(1,1)*b_(1,3)*c_(4,4);

p_{11,14,22} = 
-a_(2,2)*b_(1,4)*c_(1,1)+a_(1,4)*b_(2,2)*c_(1,1)+a_(2,2)*b_(1,1)*c_(1,4)-a_(1,1)*b_(2,2)*c_(1,4)-a_(1,4)*b_(1,1)*c_(2,2)+a_(1,1)*b_(1,4)*c_(2,2);

p_{11,14,23} = 
-a_(2,3)*b_(1,4)*c_(1,1)+a_(1,4)*b_(2,3)*c_(1,1)+a_(2,3)*b_(1,1)*c_(1,4)-a_(1,1)*b_(2,3)*c_(1,4)-a_(1,4)*b_(1,1)*c_(2,3)+a_(1,1)*b_(1,4)*c_(2,3);

p_{11,14,24} = 
-a_(2,4)*b_(1,4)*c_(1,1)+a_(1,4)*b_(2,4)*c_(1,1)+a_(2,4)*b_(1,1)*c_(1,4)-a_(1,1)*b_(2,4)*c_(1,4)-a_(1,4)*b_(1,1)*c_(2,4)+a_(1,1)*b_(1,4)*c_(2,4);

p_{11,14,33} = 
-a_(3,3)*b_(1,4)*c_(1,1)+a_(1,4)*b_(3,3)*c_(1,1)+a_(3,3)*b_(1,1)*c_(1,4)-a_(1,1)*b_(3,3)*c_(1,4)-a_(1,4)*b_(1,1)*c_(3,3)+a_(1,1)*b_(1,4)*c_(3,3);

p_{11,14,34} = 
-a_(3,4)*b_(1,4)*c_(1,1)+a_(1,4)*b_(3,4)*c_(1,1)+a_(3,4)*b_(1,1)*c_(1,4)-a_(1,1)*b_(3,4)*c_(1,4)-a_(1,4)*b_(1,1)*c_(3,4)+a_(1,1)*b_(1,4)*c_(3,4);

p_{11,14,44} = 
-a_(4,4)*b_(1,4)*c_(1,1)+a_(1,4)*b_(4,4)*c_(1,1)+a_(4,4)*b_(1,1)*c_(1,4)-a_(1,1)*b_(4,4)*c_(1,4)-a_(1,4)*b_(1,1)*c_(4,4)+a_(1,1)*b_(1,4)*c_(4,4);

p_{11,22,23} = 
-a_(2,3)*b_(2,2)*c_(1,1)+a_(2,2)*b_(2,3)*c_(1,1)+a_(2,3)*b_(1,1)*c_(2,2)-a_(1,1)*b_(2,3)*c_(2,2)-a_(2,2)*b_(1,1)*c_(2,3)+a_(1,1)*b_(2,2)*c_(2,3);

p_{11,22,24} = 
-a_(2,4)*b_(2,2)*c_(1,1)+a_(2,2)*b_(2,4)*c_(1,1)+a_(2,4)*b_(1,1)*c_(2,2)-a_(1,1)*b_(2,4)*c_(2,2)-a_(2,2)*b_(1,1)*c_(2,4)+a_(1,1)*b_(2,2)*c_(2,4);

p_{11,22,33} = 
-a_(3,3)*b_(2,2)*c_(1,1)+a_(2,2)*b_(3,3)*c_(1,1)+a_(3,3)*b_(1,1)*c_(2,2)-a_(1,1)*b_(3,3)*c_(2,2)-a_(2,2)*b_(1,1)*c_(3,3)+a_(1,1)*b_(2,2)*c_(3,3);

p_{11,22,34} = 
-a_(3,4)*b_(2,2)*c_(1,1)+a_(2,2)*b_(3,4)*c_(1,1)+a_(3,4)*b_(1,1)*c_(2,2)-a_(1,1)*b_(3,4)*c_(2,2)-a_(2,2)*b_(1,1)*c_(3,4)+a_(1,1)*b_(2,2)*c_(3,4);

p_{11,22,44} = 
-a_(4,4)*b_(2,2)*c_(1,1)+a_(2,2)*b_(4,4)*c_(1,1)+a_(4,4)*b_(1,1)*c_(2,2)-a_(1,1)*b_(4,4)*c_(2,2)-a_(2,2)*b_(1,1)*c_(4,4)+a_(1,1)*b_(2,2)*c_(4,4);

p_{11,23,24} = 
-a_(2,4)*b_(2,3)*c_(1,1)+a_(2,3)*b_(2,4)*c_(1,1)+a_(2,4)*b_(1,1)*c_(2,3)-a_(1,1)*b_(2,4)*c_(2,3)-a_(2,3)*b_(1,1)*c_(2,4)+a_(1,1)*b_(2,3)*c_(2,4);

p_{11,23,33} = 
-a_(3,3)*b_(2,3)*c_(1,1)+a_(2,3)*b_(3,3)*c_(1,1)+a_(3,3)*b_(1,1)*c_(2,3)-a_(1,1)*b_(3,3)*c_(2,3)-a_(2,3)*b_(1,1)*c_(3,3)+a_(1,1)*b_(2,3)*c_(3,3);

p_{11,23,34} = 
-a_(3,4)*b_(2,3)*c_(1,1)+a_(2,3)*b_(3,4)*c_(1,1)+a_(3,4)*b_(1,1)*c_(2,3)-a_(1,1)*b_(3,4)*c_(2,3)-a_(2,3)*b_(1,1)*c_(3,4)+a_(1,1)*b_(2,3)*c_(3,4);

p_{11,23,44} = 
-a_(4,4)*b_(2,3)*c_(1,1)+a_(2,3)*b_(4,4)*c_(1,1)+a_(4,4)*b_(1,1)*c_(2,3)-a_(1,1)*b_(4,4)*c_(2,3)-a_(2,3)*b_(1,1)*c_(4,4)+a_(1,1)*b_(2,3)*c_(4,4);

p_{11,24,33} = 
-a_(3,3)*b_(2,4)*c_(1,1)+a_(2,4)*b_(3,3)*c_(1,1)+a_(3,3)*b_(1,1)*c_(2,4)-a_(1,1)*b_(3,3)*c_(2,4)-a_(2,4)*b_(1,1)*c_(3,3)+a_(1,1)*b_(2,4)*c_(3,3);

p_{11,24,34} = 
-a_(3,4)*b_(2,4)*c_(1,1)+a_(2,4)*b_(3,4)*c_(1,1)+a_(3,4)*b_(1,1)*c_(2,4)-a_(1,1)*b_(3,4)*c_(2,4)-a_(2,4)*b_(1,1)*c_(3,4)+a_(1,1)*b_(2,4)*c_(3,4);

p_{11,24,44} = 
-a_(4,4)*b_(2,4)*c_(1,1)+a_(2,4)*b_(4,4)*c_(1,1)+a_(4,4)*b_(1,1)*c_(2,4)-a_(1,1)*b_(4,4)*c_(2,4)-a_(2,4)*b_(1,1)*c_(4,4)+a_(1,1)*b_(2,4)*c_(4,4);

p_{11,33,34} = 
-a_(3,4)*b_(3,3)*c_(1,1)+a_(3,3)*b_(3,4)*c_(1,1)+a_(3,4)*b_(1,1)*c_(3,3)-a_(1,1)*b_(3,4)*c_(3,3)-a_(3,3)*b_(1,1)*c_(3,4)+a_(1,1)*b_(3,3)*c_(3,4);

p_{11,33,44} = 
-a_(4,4)*b_(3,3)*c_(1,1)+a_(3,3)*b_(4,4)*c_(1,1)+a_(4,4)*b_(1,1)*c_(3,3)-a_(1,1)*b_(4,4)*c_(3,3)-a_(3,3)*b_(1,1)*c_(4,4)+a_(1,1)*b_(3,3)*c_(4,4);

p_{11,34,44} = 
-a_(4,4)*b_(3,4)*c_(1,1)+a_(3,4)*b_(4,4)*c_(1,1)+a_(4,4)*b_(1,1)*c_(3,4)-a_(1,1)*b_(4,4)*c_(3,4)-a_(3,4)*b_(1,1)*c_(4,4)+a_(1,1)*b_(3,4)*c_(4,4);

p_{12,13,14} = 
-a_(1,4)*b_(1,3)*c_(1,2)+a_(1,3)*b_(1,4)*c_(1,2)+a_(1,4)*b_(1,2)*c_(1,3)-a_(1,2)*b_(1,4)*c_(1,3)-a_(1,3)*b_(1,2)*c_(1,4)+a_(1,2)*b_(1,3)*c_(1,4);

p_{12,13,22} = 
-a_(2,2)*b_(1,3)*c_(1,2)+a_(1,3)*b_(2,2)*c_(1,2)+a_(2,2)*b_(1,2)*c_(1,3)-a_(1,2)*b_(2,2)*c_(1,3)-a_(1,3)*b_(1,2)*c_(2,2)+a_(1,2)*b_(1,3)*c_(2,2);

p_{12,13,23} = 
-a_(2,3)*b_(1,3)*c_(1,2)+a_(1,3)*b_(2,3)*c_(1,2)+a_(2,3)*b_(1,2)*c_(1,3)-a_(1,2)*b_(2,3)*c_(1,3)-a_(1,3)*b_(1,2)*c_(2,3)+a_(1,2)*b_(1,3)*c_(2,3);

p_{12,13,24} = 
-a_(2,4)*b_(1,3)*c_(1,2)+a_(1,3)*b_(2,4)*c_(1,2)+a_(2,4)*b_(1,2)*c_(1,3)-a_(1,2)*b_(2,4)*c_(1,3)-a_(1,3)*b_(1,2)*c_(2,4)+a_(1,2)*b_(1,3)*c_(2,4);

p_{12,13,33} = 
-a_(3,3)*b_(1,3)*c_(1,2)+a_(1,3)*b_(3,3)*c_(1,2)+a_(3,3)*b_(1,2)*c_(1,3)-a_(1,2)*b_(3,3)*c_(1,3)-a_(1,3)*b_(1,2)*c_(3,3)+a_(1,2)*b_(1,3)*c_(3,3);

p_{12,13,34} = 
-a_(3,4)*b_(1,3)*c_(1,2)+a_(1,3)*b_(3,4)*c_(1,2)+a_(3,4)*b_(1,2)*c_(1,3)-a_(1,2)*b_(3,4)*c_(1,3)-a_(1,3)*b_(1,2)*c_(3,4)+a_(1,2)*b_(1,3)*c_(3,4);

p_{12,13,44} = 
-a_(4,4)*b_(1,3)*c_(1,2)+a_(1,3)*b_(4,4)*c_(1,2)+a_(4,4)*b_(1,2)*c_(1,3)-a_(1,2)*b_(4,4)*c_(1,3)-a_(1,3)*b_(1,2)*c_(4,4)+a_(1,2)*b_(1,3)*c_(4,4);

p_{12,14,22} = 
-a_(2,2)*b_(1,4)*c_(1,2)+a_(1,4)*b_(2,2)*c_(1,2)+a_(2,2)*b_(1,2)*c_(1,4)-a_(1,2)*b_(2,2)*c_(1,4)-a_(1,4)*b_(1,2)*c_(2,2)+a_(1,2)*b_(1,4)*c_(2,2);

p_{12,14,23} = 
-a_(2,3)*b_(1,4)*c_(1,2)+a_(1,4)*b_(2,3)*c_(1,2)+a_(2,3)*b_(1,2)*c_(1,4)-a_(1,2)*b_(2,3)*c_(1,4)-a_(1,4)*b_(1,2)*c_(2,3)+a_(1,2)*b_(1,4)*c_(2,3);

p_{12,14,24} = 
-a_(2,4)*b_(1,4)*c_(1,2)+a_(1,4)*b_(2,4)*c_(1,2)+a_(2,4)*b_(1,2)*c_(1,4)-a_(1,2)*b_(2,4)*c_(1,4)-a_(1,4)*b_(1,2)*c_(2,4)+a_(1,2)*b_(1,4)*c_(2,4);

p_{12,14,33} = 
-a_(3,3)*b_(1,4)*c_(1,2)+a_(1,4)*b_(3,3)*c_(1,2)+a_(3,3)*b_(1,2)*c_(1,4)-a_(1,2)*b_(3,3)*c_(1,4)-a_(1,4)*b_(1,2)*c_(3,3)+a_(1,2)*b_(1,4)*c_(3,3);

p_{12,14,34} = 
-a_(3,4)*b_(1,4)*c_(1,2)+a_(1,4)*b_(3,4)*c_(1,2)+a_(3,4)*b_(1,2)*c_(1,4)-a_(1,2)*b_(3,4)*c_(1,4)-a_(1,4)*b_(1,2)*c_(3,4)+a_(1,2)*b_(1,4)*c_(3,4);

p_{12,14,44} = 
-a_(4,4)*b_(1,4)*c_(1,2)+a_(1,4)*b_(4,4)*c_(1,2)+a_(4,4)*b_(1,2)*c_(1,4)-a_(1,2)*b_(4,4)*c_(1,4)-a_(1,4)*b_(1,2)*c_(4,4)+a_(1,2)*b_(1,4)*c_(4,4);

p_{12,22,23} = 
-a_(2,3)*b_(2,2)*c_(1,2)+a_(2,2)*b_(2,3)*c_(1,2)+a_(2,3)*b_(1,2)*c_(2,2)-a_(1,2)*b_(2,3)*c_(2,2)-a_(2,2)*b_(1,2)*c_(2,3)+a_(1,2)*b_(2,2)*c_(2,3);

p_{12,22,24} = 
-a_(2,4)*b_(2,2)*c_(1,2)+a_(2,2)*b_(2,4)*c_(1,2)+a_(2,4)*b_(1,2)*c_(2,2)-a_(1,2)*b_(2,4)*c_(2,2)-a_(2,2)*b_(1,2)*c_(2,4)+a_(1,2)*b_(2,2)*c_(2,4);

p_{12,22,33} = 
-a_(3,3)*b_(2,2)*c_(1,2)+a_(2,2)*b_(3,3)*c_(1,2)+a_(3,3)*b_(1,2)*c_(2,2)-a_(1,2)*b_(3,3)*c_(2,2)-a_(2,2)*b_(1,2)*c_(3,3)+a_(1,2)*b_(2,2)*c_(3,3);

p_{12,22,34} = 
-a_(3,4)*b_(2,2)*c_(1,2)+a_(2,2)*b_(3,4)*c_(1,2)+a_(3,4)*b_(1,2)*c_(2,2)-a_(1,2)*b_(3,4)*c_(2,2)-a_(2,2)*b_(1,2)*c_(3,4)+a_(1,2)*b_(2,2)*c_(3,4);

p_{12,22,44} = 
-a_(4,4)*b_(2,2)*c_(1,2)+a_(2,2)*b_(4,4)*c_(1,2)+a_(4,4)*b_(1,2)*c_(2,2)-a_(1,2)*b_(4,4)*c_(2,2)-a_(2,2)*b_(1,2)*c_(4,4)+a_(1,2)*b_(2,2)*c_(4,4);

p_{12,23,24} = 
-a_(2,4)*b_(2,3)*c_(1,2)+a_(2,3)*b_(2,4)*c_(1,2)+a_(2,4)*b_(1,2)*c_(2,3)-a_(1,2)*b_(2,4)*c_(2,3)-a_(2,3)*b_(1,2)*c_(2,4)+a_(1,2)*b_(2,3)*c_(2,4);

p_{12,23,33} = 
-a_(3,3)*b_(2,3)*c_(1,2)+a_(2,3)*b_(3,3)*c_(1,2)+a_(3,3)*b_(1,2)*c_(2,3)-a_(1,2)*b_(3,3)*c_(2,3)-a_(2,3)*b_(1,2)*c_(3,3)+a_(1,2)*b_(2,3)*c_(3,3);

p_{12,23,34} = 
-a_(3,4)*b_(2,3)*c_(1,2)+a_(2,3)*b_(3,4)*c_(1,2)+a_(3,4)*b_(1,2)*c_(2,3)-a_(1,2)*b_(3,4)*c_(2,3)-a_(2,3)*b_(1,2)*c_(3,4)+a_(1,2)*b_(2,3)*c_(3,4);

p_{12,23,44} = 
-a_(4,4)*b_(2,3)*c_(1,2)+a_(2,3)*b_(4,4)*c_(1,2)+a_(4,4)*b_(1,2)*c_(2,3)-a_(1,2)*b_(4,4)*c_(2,3)-a_(2,3)*b_(1,2)*c_(4,4)+a_(1,2)*b_(2,3)*c_(4,4);

p_{12,24,33} = 
-a_(3,3)*b_(2,4)*c_(1,2)+a_(2,4)*b_(3,3)*c_(1,2)+a_(3,3)*b_(1,2)*c_(2,4)-a_(1,2)*b_(3,3)*c_(2,4)-a_(2,4)*b_(1,2)*c_(3,3)+a_(1,2)*b_(2,4)*c_(3,3);

p_{12,24,34} = 
-a_(3,4)*b_(2,4)*c_(1,2)+a_(2,4)*b_(3,4)*c_(1,2)+a_(3,4)*b_(1,2)*c_(2,4)-a_(1,2)*b_(3,4)*c_(2,4)-a_(2,4)*b_(1,2)*c_(3,4)+a_(1,2)*b_(2,4)*c_(3,4);

p_{12,24,44} = 
-a_(4,4)*b_(2,4)*c_(1,2)+a_(2,4)*b_(4,4)*c_(1,2)+a_(4,4)*b_(1,2)*c_(2,4)-a_(1,2)*b_(4,4)*c_(2,4)-a_(2,4)*b_(1,2)*c_(4,4)+a_(1,2)*b_(2,4)*c_(4,4);

p_{12,33,34} = 
-a_(3,4)*b_(3,3)*c_(1,2)+a_(3,3)*b_(3,4)*c_(1,2)+a_(3,4)*b_(1,2)*c_(3,3)-a_(1,2)*b_(3,4)*c_(3,3)-a_(3,3)*b_(1,2)*c_(3,4)+a_(1,2)*b_(3,3)*c_(3,4);

p_{12,33,44} = 
-a_(4,4)*b_(3,3)*c_(1,2)+a_(3,3)*b_(4,4)*c_(1,2)+a_(4,4)*b_(1,2)*c_(3,3)-a_(1,2)*b_(4,4)*c_(3,3)-a_(3,3)*b_(1,2)*c_(4,4)+a_(1,2)*b_(3,3)*c_(4,4);

p_{12,34,44} = 
-a_(4,4)*b_(3,4)*c_(1,2)+a_(3,4)*b_(4,4)*c_(1,2)+a_(4,4)*b_(1,2)*c_(3,4)-a_(1,2)*b_(4,4)*c_(3,4)-a_(3,4)*b_(1,2)*c_(4,4)+a_(1,2)*b_(3,4)*c_(4,4);

p_{13,14,22} = 
-a_(2,2)*b_(1,4)*c_(1,3)+a_(1,4)*b_(2,2)*c_(1,3)+a_(2,2)*b_(1,3)*c_(1,4)-a_(1,3)*b_(2,2)*c_(1,4)-a_(1,4)*b_(1,3)*c_(2,2)+a_(1,3)*b_(1,4)*c_(2,2);

p_{13,14,23} = 
-a_(2,3)*b_(1,4)*c_(1,3)+a_(1,4)*b_(2,3)*c_(1,3)+a_(2,3)*b_(1,3)*c_(1,4)-a_(1,3)*b_(2,3)*c_(1,4)-a_(1,4)*b_(1,3)*c_(2,3)+a_(1,3)*b_(1,4)*c_(2,3);

p_{13,14,24} = 
-a_(2,4)*b_(1,4)*c_(1,3)+a_(1,4)*b_(2,4)*c_(1,3)+a_(2,4)*b_(1,3)*c_(1,4)-a_(1,3)*b_(2,4)*c_(1,4)-a_(1,4)*b_(1,3)*c_(2,4)+a_(1,3)*b_(1,4)*c_(2,4);

p_{13,14,33} = 
-a_(3,3)*b_(1,4)*c_(1,3)+a_(1,4)*b_(3,3)*c_(1,3)+a_(3,3)*b_(1,3)*c_(1,4)-a_(1,3)*b_(3,3)*c_(1,4)-a_(1,4)*b_(1,3)*c_(3,3)+a_(1,3)*b_(1,4)*c_(3,3);

p_{13,14,34} = 
-a_(3,4)*b_(1,4)*c_(1,3)+a_(1,4)*b_(3,4)*c_(1,3)+a_(3,4)*b_(1,3)*c_(1,4)-a_(1,3)*b_(3,4)*c_(1,4)-a_(1,4)*b_(1,3)*c_(3,4)+a_(1,3)*b_(1,4)*c_(3,4);

p_{13,14,44} = 
-a_(4,4)*b_(1,4)*c_(1,3)+a_(1,4)*b_(4,4)*c_(1,3)+a_(4,4)*b_(1,3)*c_(1,4)-a_(1,3)*b_(4,4)*c_(1,4)-a_(1,4)*b_(1,3)*c_(4,4)+a_(1,3)*b_(1,4)*c_(4,4);

p_{13,22,23} = 
-a_(2,3)*b_(2,2)*c_(1,3)+a_(2,2)*b_(2,3)*c_(1,3)+a_(2,3)*b_(1,3)*c_(2,2)-a_(1,3)*b_(2,3)*c_(2,2)-a_(2,2)*b_(1,3)*c_(2,3)+a_(1,3)*b_(2,2)*c_(2,3);

p_{13,22,24} = 
-a_(2,4)*b_(2,2)*c_(1,3)+a_(2,2)*b_(2,4)*c_(1,3)+a_(2,4)*b_(1,3)*c_(2,2)-a_(1,3)*b_(2,4)*c_(2,2)-a_(2,2)*b_(1,3)*c_(2,4)+a_(1,3)*b_(2,2)*c_(2,4);

p_{13,22,33} = 
-a_(3,3)*b_(2,2)*c_(1,3)+a_(2,2)*b_(3,3)*c_(1,3)+a_(3,3)*b_(1,3)*c_(2,2)-a_(1,3)*b_(3,3)*c_(2,2)-a_(2,2)*b_(1,3)*c_(3,3)+a_(1,3)*b_(2,2)*c_(3,3);

p_{13,22,34} = 
-a_(3,4)*b_(2,2)*c_(1,3)+a_(2,2)*b_(3,4)*c_(1,3)+a_(3,4)*b_(1,3)*c_(2,2)-a_(1,3)*b_(3,4)*c_(2,2)-a_(2,2)*b_(1,3)*c_(3,4)+a_(1,3)*b_(2,2)*c_(3,4);

p_{13,22,44} = 
-a_(4,4)*b_(2,2)*c_(1,3)+a_(2,2)*b_(4,4)*c_(1,3)+a_(4,4)*b_(1,3)*c_(2,2)-a_(1,3)*b_(4,4)*c_(2,2)-a_(2,2)*b_(1,3)*c_(4,4)+a_(1,3)*b_(2,2)*c_(4,4);

p_{13,23,24} = 
-a_(2,4)*b_(2,3)*c_(1,3)+a_(2,3)*b_(2,4)*c_(1,3)+a_(2,4)*b_(1,3)*c_(2,3)-a_(1,3)*b_(2,4)*c_(2,3)-a_(2,3)*b_(1,3)*c_(2,4)+a_(1,3)*b_(2,3)*c_(2,4);

p_{13,23,33} = 
-a_(3,3)*b_(2,3)*c_(1,3)+a_(2,3)*b_(3,3)*c_(1,3)+a_(3,3)*b_(1,3)*c_(2,3)-a_(1,3)*b_(3,3)*c_(2,3)-a_(2,3)*b_(1,3)*c_(3,3)+a_(1,3)*b_(2,3)*c_(3,3);

p_{13,23,34} = 
-a_(3,4)*b_(2,3)*c_(1,3)+a_(2,3)*b_(3,4)*c_(1,3)+a_(3,4)*b_(1,3)*c_(2,3)-a_(1,3)*b_(3,4)*c_(2,3)-a_(2,3)*b_(1,3)*c_(3,4)+a_(1,3)*b_(2,3)*c_(3,4);

p_{13,23,44} = 
-a_(4,4)*b_(2,3)*c_(1,3)+a_(2,3)*b_(4,4)*c_(1,3)+a_(4,4)*b_(1,3)*c_(2,3)-a_(1,3)*b_(4,4)*c_(2,3)-a_(2,3)*b_(1,3)*c_(4,4)+a_(1,3)*b_(2,3)*c_(4,4);

p_{13,24,33} = 
-a_(3,3)*b_(2,4)*c_(1,3)+a_(2,4)*b_(3,3)*c_(1,3)+a_(3,3)*b_(1,3)*c_(2,4)-a_(1,3)*b_(3,3)*c_(2,4)-a_(2,4)*b_(1,3)*c_(3,3)+a_(1,3)*b_(2,4)*c_(3,3);

p_{13,24,34} = 
-a_(3,4)*b_(2,4)*c_(1,3)+a_(2,4)*b_(3,4)*c_(1,3)+a_(3,4)*b_(1,3)*c_(2,4)-a_(1,3)*b_(3,4)*c_(2,4)-a_(2,4)*b_(1,3)*c_(3,4)+a_(1,3)*b_(2,4)*c_(3,4);

p_{13,24,44} = 
-a_(4,4)*b_(2,4)*c_(1,3)+a_(2,4)*b_(4,4)*c_(1,3)+a_(4,4)*b_(1,3)*c_(2,4)-a_(1,3)*b_(4,4)*c_(2,4)-a_(2,4)*b_(1,3)*c_(4,4)+a_(1,3)*b_(2,4)*c_(4,4);

p_{13,33,34} = 
-a_(3,4)*b_(3,3)*c_(1,3)+a_(3,3)*b_(3,4)*c_(1,3)+a_(3,4)*b_(1,3)*c_(3,3)-a_(1,3)*b_(3,4)*c_(3,3)-a_(3,3)*b_(1,3)*c_(3,4)+a_(1,3)*b_(3,3)*c_(3,4);

p_{13,33,44} = 
-a_(4,4)*b_(3,3)*c_(1,3)+a_(3,3)*b_(4,4)*c_(1,3)+a_(4,4)*b_(1,3)*c_(3,3)-a_(1,3)*b_(4,4)*c_(3,3)-a_(3,3)*b_(1,3)*c_(4,4)+a_(1,3)*b_(3,3)*c_(4,4);

p_{13,34,44} = 
-a_(4,4)*b_(3,4)*c_(1,3)+a_(3,4)*b_(4,4)*c_(1,3)+a_(4,4)*b_(1,3)*c_(3,4)-a_(1,3)*b_(4,4)*c_(3,4)-a_(3,4)*b_(1,3)*c_(4,4)+a_(1,3)*b_(3,4)*c_(4,4);

p_{14,22,23} = 
-a_(2,3)*b_(2,2)*c_(1,4)+a_(2,2)*b_(2,3)*c_(1,4)+a_(2,3)*b_(1,4)*c_(2,2)-a_(1,4)*b_(2,3)*c_(2,2)-a_(2,2)*b_(1,4)*c_(2,3)+a_(1,4)*b_(2,2)*c_(2,3);

p_{14,22,24} = 
-a_(2,4)*b_(2,2)*c_(1,4)+a_(2,2)*b_(2,4)*c_(1,4)+a_(2,4)*b_(1,4)*c_(2,2)-a_(1,4)*b_(2,4)*c_(2,2)-a_(2,2)*b_(1,4)*c_(2,4)+a_(1,4)*b_(2,2)*c_(2,4);

p_{14,22,33} = 
-a_(3,3)*b_(2,2)*c_(1,4)+a_(2,2)*b_(3,3)*c_(1,4)+a_(3,3)*b_(1,4)*c_(2,2)-a_(1,4)*b_(3,3)*c_(2,2)-a_(2,2)*b_(1,4)*c_(3,3)+a_(1,4)*b_(2,2)*c_(3,3);

p_{14,22,34} = 
-a_(3,4)*b_(2,2)*c_(1,4)+a_(2,2)*b_(3,4)*c_(1,4)+a_(3,4)*b_(1,4)*c_(2,2)-a_(1,4)*b_(3,4)*c_(2,2)-a_(2,2)*b_(1,4)*c_(3,4)+a_(1,4)*b_(2,2)*c_(3,4);

p_{14,22,44} = 
-a_(4,4)*b_(2,2)*c_(1,4)+a_(2,2)*b_(4,4)*c_(1,4)+a_(4,4)*b_(1,4)*c_(2,2)-a_(1,4)*b_(4,4)*c_(2,2)-a_(2,2)*b_(1,4)*c_(4,4)+a_(1,4)*b_(2,2)*c_(4,4);

p_{14,23,24} = 
-a_(2,4)*b_(2,3)*c_(1,4)+a_(2,3)*b_(2,4)*c_(1,4)+a_(2,4)*b_(1,4)*c_(2,3)-a_(1,4)*b_(2,4)*c_(2,3)-a_(2,3)*b_(1,4)*c_(2,4)+a_(1,4)*b_(2,3)*c_(2,4);

p_{14,23,33} = 
-a_(3,3)*b_(2,3)*c_(1,4)+a_(2,3)*b_(3,3)*c_(1,4)+a_(3,3)*b_(1,4)*c_(2,3)-a_(1,4)*b_(3,3)*c_(2,3)-a_(2,3)*b_(1,4)*c_(3,3)+a_(1,4)*b_(2,3)*c_(3,3);

p_{14,23,34} = 
-a_(3,4)*b_(2,3)*c_(1,4)+a_(2,3)*b_(3,4)*c_(1,4)+a_(3,4)*b_(1,4)*c_(2,3)-a_(1,4)*b_(3,4)*c_(2,3)-a_(2,3)*b_(1,4)*c_(3,4)+a_(1,4)*b_(2,3)*c_(3,4);

p_{14,23,44} = 
-a_(4,4)*b_(2,3)*c_(1,4)+a_(2,3)*b_(4,4)*c_(1,4)+a_(4,4)*b_(1,4)*c_(2,3)-a_(1,4)*b_(4,4)*c_(2,3)-a_(2,3)*b_(1,4)*c_(4,4)+a_(1,4)*b_(2,3)*c_(4,4);

p_{14,24,33} = 
-a_(3,3)*b_(2,4)*c_(1,4)+a_(2,4)*b_(3,3)*c_(1,4)+a_(3,3)*b_(1,4)*c_(2,4)-a_(1,4)*b_(3,3)*c_(2,4)-a_(2,4)*b_(1,4)*c_(3,3)+a_(1,4)*b_(2,4)*c_(3,3);

p_{14,24,34} = 
-a_(3,4)*b_(2,4)*c_(1,4)+a_(2,4)*b_(3,4)*c_(1,4)+a_(3,4)*b_(1,4)*c_(2,4)-a_(1,4)*b_(3,4)*c_(2,4)-a_(2,4)*b_(1,4)*c_(3,4)+a_(1,4)*b_(2,4)*c_(3,4);

p_{14,24,44} = 
-a_(4,4)*b_(2,4)*c_(1,4)+a_(2,4)*b_(4,4)*c_(1,4)+a_(4,4)*b_(1,4)*c_(2,4)-a_(1,4)*b_(4,4)*c_(2,4)-a_(2,4)*b_(1,4)*c_(4,4)+a_(1,4)*b_(2,4)*c_(4,4);

p_{14,33,34} = 
-a_(3,4)*b_(3,3)*c_(1,4)+a_(3,3)*b_(3,4)*c_(1,4)+a_(3,4)*b_(1,4)*c_(3,3)-a_(1,4)*b_(3,4)*c_(3,3)-a_(3,3)*b_(1,4)*c_(3,4)+a_(1,4)*b_(3,3)*c_(3,4);

p_{14,33,44} = 
-a_(4,4)*b_(3,3)*c_(1,4)+a_(3,3)*b_(4,4)*c_(1,4)+a_(4,4)*b_(1,4)*c_(3,3)-a_(1,4)*b_(4,4)*c_(3,3)-a_(3,3)*b_(1,4)*c_(4,4)+a_(1,4)*b_(3,3)*c_(4,4);

p_{14,34,44} = 
-a_(4,4)*b_(3,4)*c_(1,4)+a_(3,4)*b_(4,4)*c_(1,4)+a_(4,4)*b_(1,4)*c_(3,4)-a_(1,4)*b_(4,4)*c_(3,4)-a_(3,4)*b_(1,4)*c_(4,4)+a_(1,4)*b_(3,4)*c_(4,4);

p_{22,23,24} = 
-a_(2,4)*b_(2,3)*c_(2,2)+a_(2,3)*b_(2,4)*c_(2,2)+a_(2,4)*b_(2,2)*c_(2,3)-a_(2,2)*b_(2,4)*c_(2,3)-a_(2,3)*b_(2,2)*c_(2,4)+a_(2,2)*b_(2,3)*c_(2,4);

p_{22,23,33} = 
-a_(3,3)*b_(2,3)*c_(2,2)+a_(2,3)*b_(3,3)*c_(2,2)+a_(3,3)*b_(2,2)*c_(2,3)-a_(2,2)*b_(3,3)*c_(2,3)-a_(2,3)*b_(2,2)*c_(3,3)+a_(2,2)*b_(2,3)*c_(3,3);

p_{22,23,34} = 
-a_(3,4)*b_(2,3)*c_(2,2)+a_(2,3)*b_(3,4)*c_(2,2)+a_(3,4)*b_(2,2)*c_(2,3)-a_(2,2)*b_(3,4)*c_(2,3)-a_(2,3)*b_(2,2)*c_(3,4)+a_(2,2)*b_(2,3)*c_(3,4);

p_{22,23,44} = 
-a_(4,4)*b_(2,3)*c_(2,2)+a_(2,3)*b_(4,4)*c_(2,2)+a_(4,4)*b_(2,2)*c_(2,3)-a_(2,2)*b_(4,4)*c_(2,3)-a_(2,3)*b_(2,2)*c_(4,4)+a_(2,2)*b_(2,3)*c_(4,4);

p_{22,24,33} = 
-a_(3,3)*b_(2,4)*c_(2,2)+a_(2,4)*b_(3,3)*c_(2,2)+a_(3,3)*b_(2,2)*c_(2,4)-a_(2,2)*b_(3,3)*c_(2,4)-a_(2,4)*b_(2,2)*c_(3,3)+a_(2,2)*b_(2,4)*c_(3,3);

p_{22,24,34} = 
-a_(3,4)*b_(2,4)*c_(2,2)+a_(2,4)*b_(3,4)*c_(2,2)+a_(3,4)*b_(2,2)*c_(2,4)-a_(2,2)*b_(3,4)*c_(2,4)-a_(2,4)*b_(2,2)*c_(3,4)+a_(2,2)*b_(2,4)*c_(3,4);

p_{22,24,44} = 
-a_(4,4)*b_(2,4)*c_(2,2)+a_(2,4)*b_(4,4)*c_(2,2)+a_(4,4)*b_(2,2)*c_(2,4)-a_(2,2)*b_(4,4)*c_(2,4)-a_(2,4)*b_(2,2)*c_(4,4)+a_(2,2)*b_(2,4)*c_(4,4);

p_{22,33,34} = 
-a_(3,4)*b_(3,3)*c_(2,2)+a_(3,3)*b_(3,4)*c_(2,2)+a_(3,4)*b_(2,2)*c_(3,3)-a_(2,2)*b_(3,4)*c_(3,3)-a_(3,3)*b_(2,2)*c_(3,4)+a_(2,2)*b_(3,3)*c_(3,4);

p_{22,33,44} = 
-a_(4,4)*b_(3,3)*c_(2,2)+a_(3,3)*b_(4,4)*c_(2,2)+a_(4,4)*b_(2,2)*c_(3,3)-a_(2,2)*b_(4,4)*c_(3,3)-a_(3,3)*b_(2,2)*c_(4,4)+a_(2,2)*b_(3,3)*c_(4,4);

p_{22,34,44} = 
-a_(4,4)*b_(3,4)*c_(2,2)+a_(3,4)*b_(4,4)*c_(2,2)+a_(4,4)*b_(2,2)*c_(3,4)-a_(2,2)*b_(4,4)*c_(3,4)-a_(3,4)*b_(2,2)*c_(4,4)+a_(2,2)*b_(3,4)*c_(4,4);

p_{23,24,33} = 
-a_(3,3)*b_(2,4)*c_(2,3)+a_(2,4)*b_(3,3)*c_(2,3)+a_(3,3)*b_(2,3)*c_(2,4)-a_(2,3)*b_(3,3)*c_(2,4)-a_(2,4)*b_(2,3)*c_(3,3)+a_(2,3)*b_(2,4)*c_(3,3);

p_{23,24,34} = 
-a_(3,4)*b_(2,4)*c_(2,3)+a_(2,4)*b_(3,4)*c_(2,3)+a_(3,4)*b_(2,3)*c_(2,4)-a_(2,3)*b_(3,4)*c_(2,4)-a_(2,4)*b_(2,3)*c_(3,4)+a_(2,3)*b_(2,4)*c_(3,4);

p_{23,24,44} = 
-a_(4,4)*b_(2,4)*c_(2,3)+a_(2,4)*b_(4,4)*c_(2,3)+a_(4,4)*b_(2,3)*c_(2,4)-a_(2,3)*b_(4,4)*c_(2,4)-a_(2,4)*b_(2,3)*c_(4,4)+a_(2,3)*b_(2,4)*c_(4,4);

p_{23,33,34} = 
-a_(3,4)*b_(3,3)*c_(2,3)+a_(3,3)*b_(3,4)*c_(2,3)+a_(3,4)*b_(2,3)*c_(3,3)-a_(2,3)*b_(3,4)*c_(3,3)-a_(3,3)*b_(2,3)*c_(3,4)+a_(2,3)*b_(3,3)*c_(3,4);

p_{23,33,44} = 
-a_(4,4)*b_(3,3)*c_(2,3)+a_(3,3)*b_(4,4)*c_(2,3)+a_(4,4)*b_(2,3)*c_(3,3)-a_(2,3)*b_(4,4)*c_(3,3)-a_(3,3)*b_(2,3)*c_(4,4)+a_(2,3)*b_(3,3)*c_(4,4);

p_{23,34,44} = 
-a_(4,4)*b_(3,4)*c_(2,3)+a_(3,4)*b_(4,4)*c_(2,3)+a_(4,4)*b_(2,3)*c_(3,4)-a_(2,3)*b_(4,4)*c_(3,4)-a_(3,4)*b_(2,3)*c_(4,4)+a_(2,3)*b_(3,4)*c_(4,4);

p_{24,33,34} = 
-a_(3,4)*b_(3,3)*c_(2,4)+a_(3,3)*b_(3,4)*c_(2,4)+a_(3,4)*b_(2,4)*c_(3,3)-a_(2,4)*b_(3,4)*c_(3,3)-a_(3,3)*b_(2,4)*c_(3,4)+a_(2,4)*b_(3,3)*c_(3,4);

p_{24,33,44} = 
-a_(4,4)*b_(3,3)*c_(2,4)+a_(3,3)*b_(4,4)*c_(2,4)+a_(4,4)*b_(2,4)*c_(3,3)-a_(2,4)*b_(4,4)*c_(3,3)-a_(3,3)*b_(2,4)*c_(4,4)+a_(2,4)*b_(3,3)*c_(4,4);

p_{24,34,44} = 
-a_(4,4)*b_(3,4)*c_(2,4)+a_(3,4)*b_(4,4)*c_(2,4)+a_(4,4)*b_(2,4)*c_(3,4)-a_(2,4)*b_(4,4)*c_(3,4)-a_(3,4)*b_(2,4)*c_(4,4)+a_(2,4)*b_(3,4)*c_(4,4);

p_{33,34,44} = 
-a_(4,4)*b_(3,4)*c_(3,3)+a_(3,4)*b_(4,4)*c_(3,3)+a_(4,4)*b_(3,3)*c_(3,4)-a_(3,3)*b_(4,4)*c_(3,4)-a_(3,4)*b_(3,3)*c_(4,4)+a_(3,3)*b_(3,4)*c_(4,4);
